Analytic Computation of Three-point Energy Correlator in QCD

The energy correlator measures the energy deposited in multiple detectors as a function of the angles among them. In this paper, an analytic formula is given for the three-point energy correlator with full angle dependence at leading order in electron-positron annihilation. This is the first analytic computation of trijet event shape observables in QCD, which provides valuable data for phenomenological studies. The result is computed with direct integration, where appropriate parameterizations of both phase space and kinematic space are adopted to simplify the calculation. With full shape dependence, our result provides the expansions in various kinematic regions such as equilateral, triple collinear and squeezed limits, which benefit studies on both factorization and large logarithm resummation.

==> anc/EEECcollinearLP <==
eeecQCDCollLP = 384*((CA - 2*CF)*CF*FLAGid*(7/(864*x1^2) + 7/(864*x2^2) + 
        121/(8640*x1*x2) - x1^3/(192*x2*x3^4) - x2^3/(192*x1*x3^4) + 
        (720*x1^2 - 1080*x1*x2 + 720*x2^2)/(34560*x3^4) - 
        x1^2/(768*x2*x3^3) - x2^2/(768*x1*x3^3) + (45*x1 + 45*x2)/
         (34560*x3^3) + 7/(864*x3^2) - (5*x1)/(864*x2*x3^2) - 
        (5*x2)/(864*x1*x3^2) + 121/(8640*x1*x3) - x1^3/(192*x2^4*x3) - 
        x1^2/(768*x2^3*x3) - (5*x1)/(864*x2^2*x3) + 121/(8640*x2*x3) - 
        (5*x2)/(864*x1^2*x3) - x2^2/(768*x1^3*x3) - x2^3/(192*x1^4*x3) - 
        (5*x3)/(864*x1*x2^2) - (5*x3)/(864*x1^2*x2) - x3^2/(768*x1*x2^3) - 
        x3^2/(768*x1^3*x2) - x3^3/(192*x1*x2^4) - x3^3/(192*x1^4*x2) + 
        (45*x1 + 45*x3)/(34560*x2^3) + (45*x2 + 45*x3)/(34560*x1^3) + 
        (1608*x1*x2 + 1608*x1*x3 + 32100*x2*x3)/
         (34560*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
        23/(5760*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (-111*x1 - 111*x3)/(34560*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (-111*x2 - 111*x3)/(34560*x1*
          (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (-111*x1 - 111*x2)/(34560*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (720*x1^2 - 1080*x1*x3 + 720*x3^2)/
         (34560*x2^4) + (720*x2^2 - 1080*x2*x3 + 720*x3^2)/(34560*x1^4) + 
        (91476*x1*x2^2*x3 - 30492*x2^3*x3 + 91476*x1*x2*x3^2 + 
          333144*x2^2*x3^2 - 30492*x2*x3^3)/
         (34560*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
        (544320*x1*x2^3*x3^2 - 272160*x2^4*x3^2 + 544320*x1*x2^2*x3^3 + 
          544320*x2^3*x3^3 - 272160*x2^2*x3^4)/
         (34560*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
        (-1/576*1/(x1*x2) - 1/(576*x1*x3) - 1/(576*x2*x3))*bs[1] + 
        (1/(48*x1) + 1/(48*x2) - x1^5/(192*x2*x3^5) - x2^5/(192*x1*x3^5) + 
          (6*x1^4 - 15*x1^3*x2 + 20*x1^2*x2^2 - 15*x1*x2^3 + 6*x2^4)/
           (192*x3^5) + x1^4/(192*x2*x3^4) + x2^4/(192*x1*x3^4) + 
          (-3*x1^3 + 2*x1^2*x2 + 2*x1*x2^2 - 3*x2^3)/(192*x3^4) - 
          x1^3/(192*x2*x3^3) - x2^3/(192*x1*x3^3) + 
          (6*x1^2 - 10*x1*x2 + 6*x2^2)/(192*x3^3) + x1^2/(192*x2*x3^2) + 
          x2^2/(192*x1*x3^2) + (x1 + x2)/(192*x3^2) + 1/(48*x3) - 
          x1^5/(192*x2^5*x3) + x1^4/(192*x2^4*x3) - x1^3/(192*x2^3*x3) + 
          x1^2/(192*x2^2*x3) + x2^2/(192*x1^2*x3) - x2^3/(192*x1^3*x3) + 
          x2^4/(192*x1^4*x3) - x2^5/(192*x1^5*x3) + x3^2/(192*x1*x2^2) + 
          x3^2/(192*x1^2*x2) - x3^3/(192*x1*x2^3) - x3^3/(192*x1^3*x2) + 
          x3^4/(192*x1*x2^4) + x3^4/(192*x1^4*x2) - x3^5/(192*x1*x2^5) - 
          x3^5/(192*x1^5*x2) + (x1 + x3)/(192*x2^2) + (x2 + x3)/(192*x1^2) + 
          (4*x1 - 2*x2 - 2*x3)/(192*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (5*x1*x2)/(96*x3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (5*x1*x3)/
           (96*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (5*x2*x3)/(96*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
             x3^2)) + (6*x1^2 - 10*x1*x3 + 6*x3^2)/(192*x2^3) + 
          (6*x2^2 - 10*x2*x3 + 6*x3^2)/(192*x1^3) + 
          (-3*x1^3 + 2*x1^2*x3 + 2*x1*x3^2 - 3*x3^3)/(192*x2^4) + 
          (-3*x2^3 + 2*x2^2*x3 + 2*x2*x3^2 - 3*x3^3)/(192*x1^4) + 
          (-18*x1*x2^2 + 6*x2^3 + 46*x1*x2*x3 + 424*x2^2*x3 - 18*x1*x3^2 + 
            424*x2*x3^2 + 6*x3^3)/(192*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (6*x1^4 - 15*x1^3*x3 + 20*x1^2*x3^2 - 
            15*x1*x3^3 + 6*x3^4)/(192*x2^5) + (6*x2^4 - 15*x2^3*x3 + 
            20*x2^2*x3^2 - 15*x2*x3^3 + 6*x3^4)/(192*x1^5) + 
          (872*x1*x2^3*x3 - 436*x2^4*x3 + 5120*x1*x2^2*x3^2 + 
            9256*x2^3*x3^2 + 872*x1*x2*x3^3 + 9256*x2^2*x3^3 - 436*x2*x3^4)/
           (192*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (14700*x1*x2^4*x3^2 - 8820*x2^5*x3^2 + 59304*x1*x2^3*x3^3 + 
            45108*x2^4*x3^3 + 14700*x1*x2^2*x3^4 + 45108*x2^3*x3^4 - 
            8820*x2^2*x3^5)/(192*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^4) + (54432*x1*x2^5*x3^3 - 36288*x2^6*x3^3 + 
            181440*x1*x2^4*x3^4 + 36288*x2^5*x3^4 + 54432*x1*x2^3*x3^5 + 
            36288*x2^4*x3^5 - 36288*x2^3*x3^6)/
           (192*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5))*
         bs[2] + (x1^4/(192*x2*x3^5) - x2^4/(192*x1*x3^5) + 
          (-5*x1^3 + 10*x1^2*x2 - 10*x1*x2^2 + 5*x2^3)/(192*x3^5) + 
          x1^2/(192*x2*x3^3) - x2^2/(192*x1*x3^3) + (-3*x1 + 3*x2)/
           (192*x3^3))*bs[3, x1, x2, x3] + ((3*x1 - 3*x3)/(192*x2^3) - 
          x1^4/(192*x2^5*x3) - x1^2/(192*x2^3*x3) + x3^2/(192*x1*x2^3) + 
          x3^4/(192*x1*x2^5) + (5*x1^3 - 10*x1^2*x3 + 10*x1*x3^2 - 5*x3^3)/
           (192*x2^5))*bs[3, x3, x1, x2] + ((3*x2 - 3*x3)/(192*x1^3) - 
          x2^2/(192*x1^3*x3) - x2^4/(192*x1^5*x3) + x3^2/(192*x1^3*x2) + 
          x3^4/(192*x1^5*x2) + (5*x2^3 - 10*x2^2*x3 + 10*x2*x3^2 - 5*x3^3)/
           (192*x1^5))*bs[3, x3, x2, x1] + (-1/288*1/x1^2 - 1/(144*x2^2) + 
          1/(256*x1*x2) + (-30*x2 - 30*x3)/(11520*x1^3) - 
          x1^3/(192*x2*x3^4) + (180*x1^2 - 180*x1*x2 + 60*x2^2)/
           (11520*x3^4) - x1^2/(384*x2*x3^3) + (-30*x1 + 60*x2)/
           (11520*x3^3) - 1/(144*x3^2) - x1/(144*x2*x3^2) + 1/(256*x1*x3) - 
          x1^3/(192*x2^4*x3) - x1^2/(384*x2^3*x3) - x1/(144*x2^2*x3) - 
          1/(128*x2*x3) + x2/(144*x1^2*x3) + x2^2/(384*x1^3*x3) + 
          x2^3/(192*x1^4*x3) + x3/(144*x1^2*x2) + x3^2/(384*x1^3*x2) + 
          x3^3/(192*x1^4*x2) + (-30*x1 + 60*x3)/(11520*x2^3) + 
          (-240*x2^2 + 360*x2*x3 - 240*x3^2)/(11520*x1^4) + 
          (274*x1*x2^2 - 274*x2^3)/(11520*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (944*x1*x2 - 1036*x2^2 + 
            944*x1*x3 - 13556*x2*x3 - 1036*x3^2)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          9/(160*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-200*x1*x2 + 200*x2^2)/(11520*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-392*x1 + 116*x2)/
           (11520*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-392*x1 + 116*x3)/(11520*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (150*x2 + 150*x3)/(11520*x1*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (180*x1^2 - 180*x1*x3 + 60*x3^2)/(11520*x2^4) + 
          (-200*x1*x3 + 200*x3^2)/(11520*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (274*x1*x3^2 - 274*x3^3)/
           (11520*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-912*x1*x2^3 + 912*x2^4 - 67020*x1*x2^2*x3 - 30672*x2^3*x3 - 
            67020*x1*x2*x3^2 - 378960*x2^2*x3^2 - 912*x1*x3^3 - 
            30672*x2*x3^3 + 912*x3^4)/(11520*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (-42840*x1*x2^4*x3 + 
            42840*x2^5*x3 - 1106280*x1*x2^3*x3^2 - 5040*x2^4*x3^2 - 
            1106280*x1*x2^2*x3^3 - 2252880*x2^3*x3^3 - 42840*x1*x2*x3^4 - 
            5040*x2^2*x3^4 + 42840*x2*x3^5)/(11520*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^4) + (-272160*x1*x2^5*x3^2 + 
            272160*x2^6*x3^2 - 4082400*x1*x2^4*x3^3 + 1088640*x2^5*x3^3 - 
            4082400*x1*x2^3*x3^4 - 2721600*x2^4*x3^4 - 272160*x1*x2^2*x3^5 + 
            1088640*x2^3*x3^5 + 272160*x2^2*x3^6)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5))*
         Log[x1] + (-1/144*1/x1^2 - 1/(288*x2^2) + 1/(256*x1*x2) + 
          (-30*x1 - 30*x3)/(11520*x2^3) - x2^3/(192*x1*x3^4) + 
          (60*x1^2 - 180*x1*x2 + 180*x2^2)/(11520*x3^4) + 
          (60*x1 - 30*x2)/(11520*x3^3) - x2^2/(384*x1*x3^3) + 1/(96*x3^2) - 
          x2/(144*x1*x3^2) - 1/(128*x1*x3) + x1^3/(192*x2^4*x3) + 
          x1^2/(384*x2^3*x3) + x1/(144*x2^2*x3) + 1/(256*x2*x3) - 
          x2/(144*x1^2*x3) - x2^2/(384*x1^3*x3) - x2^3/(192*x1^4*x3) + 
          x3/(144*x1*x2^2) + x3^2/(384*x1*x2^3) + x3^3/(192*x1*x2^4) + 
          (-30*x2 + 60*x3)/(11520*x1^3) + (-240*x1^2 + 360*x1*x3 - 240*x3^2)/
           (11520*x2^4) + (-274*x1*x2^2 + 274*x2^3)/(11520*x3*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
          7/(360*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (200*x1*x2 - 200*x2^2)/(11520*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (242*x1 - 266*x2)/
           (11520*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-392*x2 + 116*x3)/(11520*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (150*x1 + 150*x3)/(11520*x2*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (180*x2^2 - 180*x2*x3 + 60*x3^2)/(11520*x1^4) + 
          (-200*x2*x3 + 200*x3^2)/(11520*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-584*x1*x2 + 1036*x2^2 - 
            634*x1*x3 + 7326*x2*x3 + 548*x3^2)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (274*x2*x3^2 - 274*x3^3)/(11520*x1*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (912*x1*x2^3 - 912*x2^4 + 
            47400*x1*x2^2*x3 + 37212*x2^3*x3 + 19620*x1*x2*x3^2 + 
            189480*x2^2*x3^2 - 6540*x2*x3^3)/(11520*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (42840*x1*x2^4*x3 - 
            42840*x2^5*x3 + 753480*x1*x2^3*x3^2 + 181440*x2^4*x3^2 + 
            352800*x1*x2^2*x3^3 + 1126440*x2^3*x3^3 - 176400*x2^2*x3^4)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (272160*x1*x2^5*x3^2 - 272160*x2^6*x3^2 + 2721600*x1*x2^4*x3^3 - 
            272160*x2^5*x3^3 + 1360800*x1*x2^3*x3^4 + 1360800*x2^4*x3^4 - 
            816480*x2^3*x3^5)/(11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^5))*Log[x2] + (1/(96*x1^2) + 1/(96*x2^2) - 
          1/(128*x1*x2) + (60*x1 - 30*x3)/(11520*x2^3) + 
          (60*x2 - 30*x3)/(11520*x1^3) + x1^3/(192*x2*x3^4) + 
          x2^3/(192*x1*x3^4) + (-240*x1^2 + 360*x1*x2 - 240*x2^2)/
           (11520*x3^4) + (-30*x1 - 30*x2)/(11520*x3^3) + 
          x1^2/(384*x2*x3^3) + x2^2/(384*x1*x3^3) - 1/(288*x3^2) + 
          x1/(144*x2*x3^2) + x2/(144*x1*x3^2) + 1/(256*x1*x3) + 
          1/(256*x2*x3) - x3/(144*x1*x2^2) - x3/(144*x1^2*x2) - 
          x3^2/(384*x1*x2^3) - x3^2/(384*x1^3*x2) - x3^3/(192*x1*x2^4) - 
          x3^3/(192*x1^4*x2) - 53/(1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (242*x1 - 266*x3)/(11520*x2*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (242*x2 - 266*x3)/(11520*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (150*x1 + 150*x2)/(11520*x3*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (200*x1*x3 - 200*x3^2)/(11520*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (200*x2*x3 - 200*x3^2)/
           (11520*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (60*x1^2 - 180*x1*x3 + 180*x3^2)/(11520*x2^4) + 
          (60*x2^2 - 180*x2*x3 + 180*x3^2)/(11520*x1^4) + 
          (-360*x1*x2 - 310*x1*x3 + 6230*x2*x3 + 488*x3^2)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-274*x1*x3^2 + 274*x3^3)/(11520*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-274*x2*x3^2 + 274*x3^3)/
           (11520*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (19620*x1*x2^2*x3 - 6540*x2^3*x3 + 47400*x1*x2*x3^2 + 
            189480*x2^2*x3^2 + 912*x1*x3^3 + 37212*x2*x3^3 - 912*x3^4)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (352800*x1*x2^3*x3^2 - 176400*x2^4*x3^2 + 753480*x1*x2^2*x3^3 + 
            1126440*x2^3*x3^3 + 42840*x1*x2*x3^4 + 181440*x2^2*x3^4 - 
            42840*x2*x3^5)/(11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^4) + (1360800*x1*x2^4*x3^3 - 816480*x2^5*x3^3 + 
            2721600*x1*x2^3*x3^4 + 1360800*x2^4*x3^4 + 272160*x1*x2^2*x3^5 - 
            272160*x2^3*x3^5 - 272160*x2^2*x3^6)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5))*
         Log[x3]) + CF^2*FLAGgluon*(13/(5760*x1*x2) + 13/(5760*x1*x3) + 
        13/(5760*x2*x3) + (-904*x1*x2 - 904*x1*x3 + 2988*x2*x3)/
         (5760*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
        289/(2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (-30*x1 - 30*x3)/(5760*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (-30*x2 - 30*x3)/(5760*x1*(x1^2 - 2*x1*x2 + 
           x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + (-30*x1 - 30*x2)/
         (5760*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (11676*x1*x2^2*x3 - 3892*x2^3*x3 + 11676*x1*x2*x3^2 + 
          53144*x2^2*x3^2 - 3892*x2*x3^3)/
         (5760*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
        (90720*x1*x2^3*x3^2 - 45360*x2^4*x3^2 + 90720*x1*x2^2*x3^3 + 
          90720*x2^3*x3^3 - 45360*x2^2*x3^4)/
         (5760*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
        ((-x1 - 3*x2 - 3*x3)/(12*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
             x3^2)) + (-6*x1*x2^2 + 2*x2^3 - 23*x1*x2*x3 - 12*x2^2*x3 - 
            6*x1*x3^2 - 12*x2*x3^2 + 2*x3^3)/(12*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-16*x1*x2^3*x3 + 8*x2^4*x3 + 
            114*x1*x2^2*x3^2 + 454*x2^3*x3^2 - 16*x1*x2*x3^3 + 
            454*x2^2*x3^3 + 8*x2*x3^4)/(12*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^3) + (770*x1*x2^4*x3^2 - 462*x2^5*x3^2 + 
            3290*x1*x2^3*x3^3 + 2730*x2^4*x3^3 + 770*x1*x2^2*x3^4 + 
            2730*x2^3*x3^4 - 462*x2^2*x3^5)/(12*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^4) + (3402*x1*x2^5*x3^3 - 
            2268*x2^6*x3^3 + 11340*x1*x2^4*x3^4 + 2268*x2^5*x3^4 + 
            3402*x1*x2^3*x3^5 + 2268*x2^4*x3^5 - 2268*x2^3*x3^6)/
           (12*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5))*bs[2] + 
        ((15*x1*x2^2 - 15*x2^3)/(1440*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + 31/(180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (8*x1 + 7*x2)/(1440*x3*(x1^2 - 2*x1*x2 + 
             x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + (8*x1 + 7*x3)/
           (1440*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (845*x1*x2 + 304*x2^2 + 845*x1*x3 + 1600*x2*x3 + 304*x3^2)/
           (1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (15*x1*x3^2 - 15*x3^3)/(1440*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (646*x1*x2^3 - 646*x2^4 + 380*x1*x2^2*x3 - 
            3404*x2^3*x3 + 380*x1*x2*x3^2 - 36000*x2^2*x3^2 + 646*x1*x3^3 - 
            3404*x2*x3^3 - 646*x3^4)/(1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^3) + (-3570*x1*x2^4*x3 + 3570*x2^5*x3 - 
            118650*x1*x2^3*x3^2 - 4200*x2^4*x3^2 - 118650*x1*x2^2*x3^3 - 
            270900*x2^3*x3^3 - 3570*x1*x2*x3^4 - 4200*x2^2*x3^4 + 
            3570*x2*x3^5)/(1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^4) + (-34020*x1*x2^5*x3^2 + 34020*x2^6*x3^2 - 
            510300*x1*x2^4*x3^3 + 136080*x2^5*x3^3 - 510300*x1*x2^3*x3^4 - 
            340200*x2^4*x3^4 - 34020*x1*x2^2*x3^5 + 136080*x2^3*x3^5 + 
            34020*x2^2*x3^6)/(1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^5))*Log[x1] + 
        ((-15*x1*x2^2 + 15*x2^3)/(1440*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) - 31/(360*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-8*x1 - 7*x2)/(1440*x3*(x1^2 - 2*x1*x2 + 
             x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + (8*x2 + 7*x3)/
           (1440*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-605*x1*x2 - 304*x2^2 - 255*x1*x3 - 770*x2*x3 + 30*x3^2)/
           (1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (15*x2*x3^2 - 15*x3^3)/(1440*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (-646*x1*x2^3 + 646*x2^4 + 
            340*x1*x2^2*x3 + 3164*x2^3*x3 - 720*x1*x2*x3^2 + 
            18000*x2^2*x3^2 + 240*x2*x3^3)/(1440*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (3570*x1*x2^4*x3 - 
            3570*x2^5*x3 + 81690*x1*x2^3*x3^2 + 22680*x2^4*x3^2 + 
            36960*x1*x2^2*x3^3 + 135450*x2^3*x3^3 - 18480*x2^2*x3^4)/
           (1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (34020*x1*x2^5*x3^2 - 34020*x2^6*x3^2 + 340200*x1*x2^4*x3^3 - 
            34020*x2^5*x3^3 + 170100*x1*x2^3*x3^4 + 170100*x2^4*x3^4 - 
            102060*x2^3*x3^5)/(1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^5))*Log[x2] + 
        ((-240*x1*x2 - 590*x1*x3 - 830*x2*x3 - 334*x3^2)/
           (1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
          31/(360*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-8*x1 - 7*x3)/(1440*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-8*x2 - 7*x3)/(1440*x1*(x1^2 - 2*x1*x2 + 
             x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + (-15*x1*x3^2 + 15*x3^3)/
           (1440*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-15*x2*x3^2 + 15*x3^3)/(1440*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (-720*x1*x2^2*x3 + 240*x2^3*x3 + 
            340*x1*x2*x3^2 + 18000*x2^2*x3^2 - 646*x1*x3^3 + 3164*x2*x3^3 + 
            646*x3^4)/(1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^3) + (36960*x1*x2^3*x3^2 - 18480*x2^4*x3^2 + 
            81690*x1*x2^2*x3^3 + 135450*x2^3*x3^3 + 3570*x1*x2*x3^4 + 
            22680*x2^2*x3^4 - 3570*x2*x3^5)/(1440*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^4) + (170100*x1*x2^4*x3^3 - 
            102060*x2^5*x3^3 + 340200*x1*x2^3*x3^4 + 170100*x2^4*x3^4 + 
            34020*x1*x2^2*x3^5 - 34020*x2^3*x3^5 - 34020*x2^2*x3^6)/
           (1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5))*
         Log[x3]) + CA*CF*FLAGgluon*(-113/(3456*x1^2) - 113/(3456*x2^2) + 
        541/(34560*x1*x2) - x1^3/(192*x2*x3^4) + (x1*x2)/(96*x3^4) - 
        x2^3/(192*x1*x3^4) + (11*x1^2)/(768*x2*x3^3) + 
        (11*x2^2)/(768*x1*x3^3) + (45*x1 + 45*x2)/(34560*x3^3) - 
        113/(3456*x3^2) - (121*x1)/(6912*x2*x3^2) - (121*x2)/(6912*x1*x3^2) + 
        541/(34560*x1*x3) - x1^3/(192*x2^4*x3) + (11*x1^2)/(768*x2^3*x3) - 
        (121*x1)/(6912*x2^2*x3) + 541/(34560*x2*x3) - 
        (121*x2)/(6912*x1^2*x3) + (11*x2^2)/(768*x1^3*x3) - 
        x2^3/(192*x1^4*x3) + (x1*x3)/(96*x2^4) - (121*x3)/(6912*x1*x2^2) - 
        (121*x3)/(6912*x1^2*x2) + (x2*x3)/(96*x1^4) + 
        (11*x3^2)/(768*x1*x2^3) + (11*x3^2)/(768*x1^3*x2) - 
        x3^3/(192*x1*x2^4) - x3^3/(192*x1^4*x2) + (45*x1 + 45*x3)/
         (34560*x2^3) + (45*x2 + 45*x3)/(34560*x1^3) + 
        (-4644*x1*x2^2 + 1548*x2^3)/(34560*x3*(x1^2 - 2*x1*x2 + x2^2 - 
            2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
        19/(120*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (-627*x1 - 2175*x3)/(34560*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (-627*x2 - 2175*x3)/
         (34560*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (x1*x2)/(72*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
           x3^2)) + (-627*x1 - 2175*x2)/(34560*x3*(x1^2 - 2*x1*x2 + x2^2 - 
           2*x1*x3 - 2*x2*x3 + x3^2)) + (x1*x3)/
         (72*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (x2*x3)/(72*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
           x3^2)) + (13764*x1*x2 + 30840*x2^2 + 15312*x1*x3 + 60960*x2*x3 + 
          27744*x3^2)/(34560*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
            x3^2)^2) + (-4644*x1*x3^2 + 1548*x3^3)/
         (34560*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
        (-4644*x2*x3^2 + 1548*x3^3)/(34560*x1*(x1^2 - 2*x1*x2 + x2^2 - 
            2*x1*x3 - 2*x2*x3 + x3^2)^2) + (67872*x1*x2^3 - 33936*x2^4 + 
          290892*x1*x2^2*x3 + 295932*x2^3*x3 + 290892*x1*x2*x3^2 + 
          417144*x2^2*x3^2 + 67872*x1*x3^3 + 295932*x2*x3^3 - 33936*x3^4)/
         (34560*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
        (453600*x1*x2^4*x3 - 272160*x2^5*x3 + 1451520*x1*x2^3*x3^2 + 
          181440*x2^4*x3^2 + 1451520*x1*x2^2*x3^3 + 181440*x2^3*x3^3 + 
          453600*x1*x2*x3^4 + 181440*x2^2*x3^4 - 272160*x2*x3^5)/
         (34560*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
        (-1/192*x1^5/(x2*x3^5) - x2^5/(192*x1*x3^5) + 
          (2*x1^4 + x1^3*x2 - 4*x1^2*x2^2 + x1*x2^3 + 2*x2^4)/(192*x3^5) + 
          x1^4/(48*x2*x3^4) + x2^4/(48*x1*x3^4) + (-4*x1^3 - 4*x2^3)/
           (192*x3^4) - (7*x1^3)/(192*x2*x3^3) - (7*x2^3)/(192*x1*x3^3) + 
          (-2*x1^2 + 10*x1*x2 - 2*x2^2)/(192*x3^3) + x1^2/(32*x2*x3^2) + 
          x2^2/(32*x1*x3^2) + (6*x1 + 6*x2)/(192*x3^2) - x1^5/(192*x2^5*x3) + 
          x1^4/(48*x2^4*x3) - (7*x1^3)/(192*x2^3*x3) + x1^2/(32*x2^2*x3) - 
          x1/(48*x2*x3) - x2/(48*x1*x3) + x2^2/(32*x1^2*x3) - 
          (7*x2^3)/(192*x1^3*x3) + x2^4/(48*x1^4*x3) - x2^5/(192*x1^5*x3) - 
          x3/(48*x1*x2) + x3^2/(32*x1*x2^2) + x3^2/(32*x1^2*x2) - 
          (7*x3^3)/(192*x1*x2^3) - (7*x3^3)/(192*x1^3*x2) + 
          x3^4/(48*x1*x2^4) + x3^4/(48*x1^4*x2) - x3^5/(192*x1*x2^5) - 
          x3^5/(192*x1^5*x2) + (6*x1 + 6*x3)/(192*x2^2) + 
          (6*x2 + 6*x3)/(192*x1^2) + (-2*x1^2 + 10*x1*x3 - 2*x3^2)/
           (192*x2^3) + (-2*x2^2 + 10*x2*x3 - 2*x3^2)/(192*x1^3) + 
          (16*x1*x2^3 - 8*x2^4)/(192*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (4*x1 - 14*x2 - 14*x3)/
           (192*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (18*x1*x2 + 8*x2^2)/(192*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (18*x1*x3 + 8*x3^2)/
           (192*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (18*x2*x3 + 8*x3^2)/(192*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-4*x1^3 - 4*x3^3)/(192*x2^4) + 
          (-4*x2^3 - 4*x3^3)/(192*x1^4) + (-54*x1*x2^2 - 14*x2^3 + 
            558*x1*x2*x3 + 1896*x2^2*x3 - 62*x1*x3^2 + 1912*x2*x3^2 + 2*x3^3)/
           (192*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (16*x1*x3^3 - 8*x3^4)/(192*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (16*x2*x3^3 - 8*x3^4)/
           (192*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (2*x1^4 + x1^3*x3 - 4*x1^2*x3^2 + x1*x3^3 + 2*x3^4)/(192*x2^5) + 
          (2*x2^4 + x2^3*x3 - 4*x2^2*x3^2 + x2*x3^3 + 2*x3^4)/(192*x1^5) + 
          (-80*x1*x2^4 + 48*x2^5 + 7224*x1*x2^3*x3 + 4908*x2^4*x3 + 
            14216*x1*x2^2*x3^2 + 28320*x2^3*x3^2 + 7224*x1*x2*x3^3 + 
            28320*x2^2*x3^3 - 80*x1*x3^4 + 4908*x2*x3^4 + 48*x3^5)/
           (192*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (10416*x1*x2^5*x3 - 6944*x2^6*x3 + 87220*x1*x2^4*x3^2 + 
            17780*x2^5*x3^2 + 135016*x1*x2^3*x3^3 + 116172*x2^4*x3^3 + 
            87220*x1*x2^2*x3^4 + 116172*x2^3*x3^4 + 10416*x1*x2*x3^5 + 
            17780*x2^2*x3^5 - 6944*x2*x3^6)/(192*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^4) + (42336*x1*x2^6*x3^2 - 
            30240*x2^7*x3^2 + 266112*x1*x2^5*x3^3 - 36288*x2^6*x3^3 + 
            399168*x1*x2^4*x3^4 + 66528*x2^5*x3^4 + 266112*x1*x2^3*x3^5 + 
            66528*x2^4*x3^5 + 42336*x1*x2^2*x3^6 - 36288*x2^3*x3^6 - 
            30240*x2^2*x3^7)/(192*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^5))*bs[2] + (x1^4/(192*x2*x3^5) - 
          x2^4/(192*x1*x3^5) + (-x1^3 - 2*x1^2*x2 + 2*x1*x2^2 + x2^3)/
           (192*x3^5) - x1^3/(64*x2*x3^4) + x2^3/(64*x1*x3^4) + 
          (2*x1^2 - 2*x2^2)/(192*x3^4) + (4*x1 - 4*x2)/(192*x3^3) + 
          x1^2/(48*x2*x3^3) - x2^2/(48*x1*x3^3) - x1/(96*x2*x3^2) + 
          x2/(96*x1*x3^2))*bs[3, x1, x2, x3] + 
        (-1/192*x1^4/(x2^5*x3) + x1^3/(64*x2^4*x3) - x1^2/(48*x2^3*x3) + 
          x1/(96*x2^2*x3) - x3/(96*x1*x2^2) + x3^2/(48*x1*x2^3) - 
          x3^3/(64*x1*x2^4) + x3^4/(192*x1*x2^5) + (-4*x1 + 4*x3)/
           (192*x2^3) + (-2*x1^2 + 2*x3^2)/(192*x2^4) + 
          (x1^3 + 2*x1^2*x3 - 2*x1*x3^2 - x3^3)/(192*x2^5))*
         bs[3, x3, x1, x2] + (x2/(96*x1^2*x3) - x2^2/(48*x1^3*x3) + 
          x2^3/(64*x1^4*x3) - x2^4/(192*x1^5*x3) - x3/(96*x1^2*x2) + 
          x3^2/(48*x1^3*x2) - x3^3/(64*x1^4*x2) + x3^4/(192*x1^5*x2) + 
          (-4*x2 + 4*x3)/(192*x1^3) + (-2*x2^2 + 2*x3^2)/(192*x1^4) + 
          (x2^3 + 2*x2^2*x3 - 2*x2*x3^2 - x3^3)/(192*x1^5))*
         bs[3, x3, x2, x1] + (17/(576*x1^2) + x1/(128*x2^3) - 23/(576*x2^2) - 
          1/(256*x1*x2) - x1^3/(192*x2*x3^4) + (-60*x1^2 + 60*x1*x2 + 
            60*x2^2)/(11520*x3^4) + x1/(128*x3^3) + (5*x1^2)/(384*x2*x3^3) - 
          23/(576*x3^2) - (17*x1)/(1152*x2*x3^2) - 1/(256*x1*x3) - 
          x1^3/(192*x2^4*x3) + (5*x1^2)/(384*x2^3*x3) - 
          (17*x1)/(1152*x2^2*x3) + 1/(128*x2*x3) + (17*x2)/(1152*x1^2*x3) - 
          (5*x2^2)/(384*x1^3*x3) + x2^3/(192*x1^4*x3) + 
          (17*x3)/(1152*x1^2*x2) - (x2*x3)/(96*x1^4) - 
          (5*x3^2)/(384*x1^3*x2) + x3^3/(192*x1^4*x2) + (30*x2 + 30*x3)/
           (11520*x1^3) + (3112*x1*x2^4 - 3112*x2^5)/(11520*x3*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (-640*x1*x2^3 + 640*x2^4)/(11520*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (2362*x1*x2^2 - 98*x2^3)/
           (11520*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-2396*x1*x2 - 8244*x2^2 - 2516*x1*x3 - 60652*x2*x3 - 8004*x3^2)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
          61/(960*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (120*x1*x2^2 - 120*x2^3)/(11520*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-660*x1*x2 + 180*x2^2)/
           (11520*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-166*x1 + 566*x2)/(11520*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (250*x2 + 370*x3)/(11520*x1*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-166*x1 + 566*x3)/(11520*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-60*x1^2 + 60*x1*x3 + 60*x3^2)/
           (11520*x2^4) + (-660*x1*x3 + 180*x3^2)/(11520*x2^2*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (120*x1*x3^2 - 120*x3^3)/(11520*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (360*x2*x3^2 - 120*x3^3)/
           (11520*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (2362*x1*x3^2 - 98*x3^3)/(11520*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-28320*x1*x2^3 - 904*x2^4 - 
            266284*x1*x2^2*x3 - 441880*x2^3*x3 - 266284*x1*x2*x3^2 - 
            795888*x2^2*x3^2 - 28320*x1*x3^3 - 441880*x2*x3^3 - 904*x3^4)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (-640*x1*x3^3 + 640*x3^4)/(11520*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (3112*x1*x3^4 - 3112*x3^5)/
           (11520*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (-21840*x1*x2^5 + 21840*x2^6 - 1050840*x1*x2^4*x3 + 
            236040*x2^5*x3 - 3246600*x1*x2^3*x3^2 - 2266320*x2^4*x3^2 - 
            3246600*x1*x2^2*x3^3 - 3603600*x2^3*x3^3 - 1050840*x1*x2*x3^4 - 
            2266320*x2^2*x3^4 - 21840*x1*x3^5 + 236040*x2*x3^5 + 21840*x3^6)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (-181440*x1*x2^6*x3 + 181440*x2^7*x3 - 4082400*x1*x2^5*x3^2 + 
            1723680*x2^6*x3^2 - 10977120*x1*x2^4*x3^3 - 907200*x2^5*x3^3 - 
            10977120*x1*x2^3*x3^4 - 1995840*x2^4*x3^4 - 4082400*x1*x2^2*
             x3^5 - 907200*x2^3*x3^5 - 181440*x1*x2*x3^6 + 
            1723680*x2^2*x3^6 + 181440*x2*x3^7)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5))*
         Log[x1] + (-23/(576*x1^2) + 17/(576*x2^2) - 1/(256*x1*x2) + 
          x2/(128*x1^3) - x2^3/(192*x1*x3^4) + (60*x1^2 + 60*x1*x2 - 60*x2^2)/
           (11520*x3^4) + (-120*x1 - 30*x2)/(11520*x3^3) + 
          (5*x2^2)/(384*x1*x3^3) + 1/(96*x3^2) - (17*x2)/(1152*x1*x3^2) + 
          1/(128*x1*x3) + x1^3/(192*x2^4*x3) - (5*x1^2)/(384*x2^3*x3) + 
          (17*x1)/(1152*x2^2*x3) - 1/(256*x2*x3) - (17*x2)/(1152*x1^2*x3) + 
          (5*x2^2)/(384*x1^3*x3) - x2^3/(192*x1^4*x3) - (x1*x3)/(96*x2^4) + 
          (17*x3)/(1152*x1*x2^2) - (5*x3^2)/(384*x1*x2^3) + 
          x3^3/(192*x1*x2^4) + (30*x1 + 30*x3)/(11520*x2^3) + 
          (-3112*x1*x2^4 + 3112*x2^5)/(11520*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (640*x1*x2^3 - 640*x2^4)/
           (11520*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
             2) + (-2722*x1*x2^2 + 218*x2^3)/(11520*x3*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          41/(720*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-120*x1*x2^2 + 120*x2^3)/(11520*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (660*x1*x2 - 180*x2^2)/
           (11520*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-84*x1 - 936*x2)/(11520*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (250*x1 + 370*x3)/(11520*x2*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-166*x2 + 566*x3)/(11520*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-60*x2^2 + 60*x2*x3 + 60*x3^2)/
           (11520*x1^4) + (-660*x2*x3 + 180*x3^2)/(11520*x1^2*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (3436*x1*x2 + 8964*x2^2 - 2970*x1*x3 + 34626*x2*x3 + 3780*x3^2)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (360*x1*x3^2 - 120*x3^3)/(11520*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (120*x2*x3^2 - 120*x3^3)/
           (11520*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2362*x2*x3^2 - 98*x3^3)/(11520*x1*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-640*x2*x3^3 + 640*x3^4)/
           (11520*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
             2) + (30240*x1*x2^3 - 56*x2^4 + 154144*x1*x2^2*x3 + 
            308220*x2^3*x3 + 109028*x1*x2*x3^2 + 404168*x2^2*x3^2 - 
            5032*x1*x3^3 + 146108*x2*x3^3 + 7184*x3^4)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (3112*x2*x3^4 - 3112*x3^5)/(11520*x1*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (21840*x1*x2^5 - 21840*x2^6 + 
            790440*x1*x2^4*x3 - 79800*x2^5*x3 + 1768200*x1*x2^3*x3^2 + 
            1577520*x2^4*x3^2 + 1478400*x1*x2^2*x3^3 + 1801800*x2^3*x3^3 + 
            260400*x1*x2*x3^4 + 688800*x2^2*x3^4 - 156240*x2*x3^5)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (181440*x1*x2^6*x3 - 181440*x2^7*x3 + 2993760*x1*x2^5*x3^2 - 
            997920*x2^6*x3^2 + 5987520*x1*x2^4*x3^3 + 997920*x2^5*x3^3 + 
            4989600*x1*x2^3*x3^4 + 997920*x2^4*x3^4 + 1088640*x1*x2^2*x3^5 - 
            90720*x2^3*x3^5 - 725760*x2^2*x3^6)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5))*
         Log[x2] + (1/(96*x1^2) + 1/(96*x2^2) + 1/(128*x1*x2) + 
          (-120*x1 - 30*x3)/(11520*x2^3) + (-120*x2 - 30*x3)/(11520*x1^3) + 
          x1^3/(192*x2*x3^4) - (x1*x2)/(96*x3^4) + x2^3/(192*x1*x3^4) - 
          (5*x1^2)/(384*x2*x3^3) - (5*x2^2)/(384*x1*x3^3) + 
          (30*x1 + 30*x2)/(11520*x3^3) + 17/(576*x3^2) + 
          (17*x1)/(1152*x2*x3^2) + (17*x2)/(1152*x1*x3^2) - 1/(256*x1*x3) - 
          1/(256*x2*x3) - (17*x3)/(1152*x1*x2^2) - (17*x3)/(1152*x1^2*x2) + 
          (5*x3^2)/(384*x1*x2^3) + (5*x3^2)/(384*x1^3*x2) - 
          x3^3/(192*x1*x2^4) - x3^3/(192*x1^4*x2) + 
          (60*x1^2 + 60*x1*x3 - 60*x3^2)/(11520*x2^4) + 
          (60*x2^2 + 60*x2*x3 - 60*x3^2)/(11520*x1^4) + 
          (360*x1*x2^2 - 120*x2^3)/(11520*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          19/(2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-84*x1 - 936*x3)/(11520*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-84*x2 - 936*x3)/(11520*x1*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (250*x1 + 370*x2)/(11520*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (660*x1*x3 - 180*x3^2)/(11520*x2^2*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (660*x2*x3 - 180*x3^2)/(11520*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-1040*x1*x2 - 720*x2^2 + 
            5486*x1*x3 + 26026*x2*x3 + 4224*x3^2)/
           (11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-120*x1*x3^2 + 120*x3^3)/(11520*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-120*x2*x3^2 + 120*x3^3)/
           (11520*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-2722*x1*x3^2 + 218*x3^3)/(11520*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-2722*x2*x3^2 + 218*x3^3)/
           (11520*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-1920*x1*x2^3 + 960*x2^4 + 112140*x1*x2^2*x3 + 133660*x2^3*x3 + 
            157256*x1*x2*x3^2 + 391720*x2^2*x3^2 + 33352*x1*x3^3 + 
            295772*x2*x3^3 - 6280*x3^4)/(11520*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (640*x1*x3^3 - 640*x3^4)/
           (11520*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
             2) + (640*x2*x3^3 - 640*x3^4)/(11520*x1^2*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-3112*x1*x3^4 + 3112*x3^5)/(11520*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (-3112*x2*x3^4 + 3112*x3^5)/
           (11520*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (260400*x1*x2^4*x3 - 156240*x2^5*x3 + 1478400*x1*x2^3*x3^2 + 
            688800*x2^4*x3^2 + 1768200*x1*x2^2*x3^3 + 1801800*x2^3*x3^3 + 
            790440*x1*x2*x3^4 + 1577520*x2^2*x3^4 + 21840*x1*x3^5 - 
            79800*x2*x3^5 - 21840*x3^6)/(11520*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^4) + (1088640*x1*x2^5*x3^2 - 
            725760*x2^6*x3^2 + 4989600*x1*x2^4*x3^3 - 90720*x2^5*x3^3 + 
            5987520*x1*x2^3*x3^4 + 997920*x2^4*x3^4 + 2993760*x1*x2^2*x3^5 + 
            997920*x2^3*x3^5 + 181440*x1*x2*x3^6 - 997920*x2^2*x3^6 - 
            181440*x2*x3^7)/(11520*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^5))*Log[x3]) + CF*FLAGnf*nf*TF*
       (5/(144*x1^2) + 5/(144*x2^2) + (-180*x1 - 180*x3)/(5760*x2^3) + 
        (-180*x2 - 180*x3)/(5760*x1^3) + (240*x1^2 - 480*x1*x2 + 240*x2^2)/
         (5760*x3^4) + (-180*x1 - 180*x2)/(5760*x3^3) + 5/(144*x3^2) + 
        (1548*x1*x2^2 - 516*x2^3)/(5760*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
            2*x2*x3 + x3^2)^2) + (-2724*x1*x2 - 10280*x2^2 - 3240*x1*x3 - 
          18176*x2*x3 - 9248*x3^2)/(5760*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
            2*x2*x3 + x3^2)^2) - 37/(480*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) - (x1*x2)/(36*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
           2*x1*x3 - 2*x2*x3 + x3^2)) + (67*x1 + 583*x2)/
         (5760*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
        (x1*x3)/(36*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
           x3^2)) - (x2*x3)/(36*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (67*x1 + 583*x3)/(5760*x2*(x1^2 - 2*x1*x2 + 
           x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + (67*x2 + 583*x3)/
         (5760*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (240*x1^2 - 480*x1*x3 + 240*x3^2)/(5760*x2^4) + 
        (240*x2^2 - 480*x2*x3 + 240*x3^2)/(5760*x1^4) + 
        (1548*x1*x3^2 - 516*x3^3)/(5760*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
            2*x2*x3 + x3^2)^2) + (1548*x2*x3^2 - 516*x3^3)/
         (5760*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
        (-22624*x1*x2^3 + 11312*x2^4 - 96124*x1*x2^2*x3 - 98924*x2^3*x3 - 
          96124*x1*x2*x3^2 - 138488*x2^2*x3^2 - 22624*x1*x3^3 - 
          98924*x2*x3^3 + 11312*x3^4)/(5760*(x1^2 - 2*x1*x2 + x2^2 - 
            2*x1*x3 - 2*x2*x3 + x3^2)^3) + (-151200*x1*x2^4*x3 + 
          90720*x2^5*x3 - 483840*x1*x2^3*x3^2 - 60480*x2^4*x3^2 - 
          483840*x1*x2^2*x3^3 - 60480*x2^3*x3^3 - 151200*x1*x2*x3^4 - 
          60480*x2^2*x3^4 + 90720*x2*x3^5)/
         (5760*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
        ((-x1 - x3)/(24*x2^2) + (-x2 - x3)/(24*x1^2) + 
          (x1^4 - 4*x1^3*x2 + 6*x1^2*x2^2 - 4*x1*x2^3 + x2^4)/(24*x3^5) + 
          (-2*x1^3 + 2*x1^2*x2 + 2*x1*x2^2 - 2*x2^3)/(24*x3^4) + 
          (2*x1^2 - 2*x1*x2 + 2*x2^2)/(24*x3^3) + (-x1 - x2)/(24*x3^2) + 
          (-4*x1*x2^3 + 2*x2^4)/(24*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (-2*x1*x2 - 2*x2^2)/
           (24*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*x2 + 2*x3)/(24*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
             x3^2)) + (-2*x1*x3 - 2*x3^2)/(24*x2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-2*x2*x3 - 2*x3^2)/
           (24*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*x1^2 - 2*x1*x3 + 2*x3^2)/(24*x2^3) + (2*x2^2 - 2*x2*x3 + 2*x3^2)/
           (24*x1^3) + (-2*x1^3 + 2*x1^2*x3 + 2*x1*x3^2 - 2*x3^3)/(24*x2^4) + 
          (-2*x2^3 + 2*x2^2*x3 + 2*x2*x3^2 - 2*x3^3)/(24*x1^4) + 
          (6*x1*x2^2 + 6*x2^3 - 66*x1*x2*x3 - 383*x2^2*x3 + 8*x1*x3^2 - 
            387*x2*x3^2 + 2*x3^3)/(24*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (x1^4 - 4*x1^3*x3 + 6*x1^2*x3^2 - 
            4*x1*x3^3 + x3^4)/(24*x2^5) + (x2^4 - 4*x2^3*x3 + 6*x2^2*x3^2 - 
            4*x2*x3^3 + x3^4)/(24*x1^5) + (-4*x1*x3^3 + 2*x3^4)/
           (24*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-4*x2*x3^3 + 2*x3^4)/(24*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (20*x1*x2^4 - 12*x2^5 - 1614*x1*x2^3*x3 - 
            1323*x2^4*x3 - 3060*x1*x2^2*x3^2 - 6942*x2^3*x3^2 - 
            1614*x1*x2*x3^3 - 6942*x2^2*x3^3 + 20*x1*x3^4 - 1323*x2*x3^4 - 
            12*x3^5)/(24*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
             3) + (-2604*x1*x2^5*x3 + 1736*x2^6*x3 - 21735*x1*x2^4*x3^2 - 
            4487*x2^5*x3^2 - 33558*x1*x2^3*x3^3 - 29001*x2^4*x3^3 - 
            21735*x1*x2^2*x3^4 - 29001*x2^3*x3^4 - 2604*x1*x2*x3^5 - 
            4487*x2^2*x3^5 + 1736*x2*x3^6)/(24*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^4) + (-10584*x1*x2^6*x3^2 + 
            7560*x2^7*x3^2 - 66528*x1*x2^5*x3^3 + 9072*x2^6*x3^3 - 
            99792*x1*x2^4*x3^4 - 16632*x2^5*x3^4 - 66528*x1*x2^3*x3^5 - 
            16632*x2^4*x3^5 - 10584*x1*x2^2*x3^6 + 9072*x2^3*x3^6 + 
            7560*x2^2*x3^7)/(24*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^5))*bs[2] + ((-x1^3 + 3*x1^2*x2 - 3*x1*x2^2 + x2^3)/
           (24*x3^5) + (x1^2 - x2^2)/(24*x3^4) + (-x1 + x2)/(24*x3^3))*
         bs[3, x1, x2, x3] + ((x1 - x3)/(24*x2^3) + (-x1^2 + x3^2)/
           (24*x2^4) + (x1^3 - 3*x1^2*x3 + 3*x1*x3^2 - x3^3)/(24*x2^5))*
         bs[3, x3, x1, x2] + ((x2 - x3)/(24*x1^3) + (-x2^2 + x3^2)/
           (24*x1^4) + (x2^3 - 3*x2^2*x3 + 3*x2*x3^2 - x3^3)/(24*x1^5))*
         bs[3, x3, x2, x1] + (-5/(144*x1^2) + 5/(144*x2^2) + 
          (-60*x1 - 60*x3)/(2880*x2^3) + (120*x1^2 - 120*x1*x2)/(2880*x3^4) + 
          (-60*x1 - 60*x2)/(2880*x3^3) + 5/(144*x3^2) + (60*x2 + 60*x3)/
           (2880*x1^3) + (120*x1^2 - 120*x1*x3)/(2880*x2^4) + 
          (-120*x2^2 + 240*x2*x3 - 120*x3^2)/(2880*x1^4) + 
          (-1556*x1*x2^4 + 1556*x2^5)/(2880*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (320*x1*x2^3 - 320*x2^4)/
           (2880*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-579*x1*x2^2 - 553*x2^3)/(2880*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
          1/(90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-50*x2 - 110*x3)/(2880*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (50*x1 - 103*x3)/(2880*x2*(x1^2 - 2*x1*x2 + 
             x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + (-60*x1*x2^2 + 60*x2^3)/
           (2880*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (140*x1*x2 + 100*x2^2)/(2880*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (50*x1 - 103*x2)/
           (2880*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (140*x1*x3 + 100*x3^2)/(2880*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (300*x1*x2 + 3468*x2^2 + 
            360*x1*x3 + 18558*x2*x3 + 3348*x3^2)/
           (2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-579*x1*x3^2 - 553*x3^3)/(2880*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-60*x1*x3^2 + 60*x3^3)/
           (2880*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-180*x2*x3^2 + 60*x3^3)/(2880*x1*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (320*x1*x3^3 - 320*x3^4)/
           (2880*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (11420*x1*x2^3 + 3192*x2^4 + 109962*x1*x2^2*x3 + 223120*x2^3*x3 + 
            109962*x1*x2*x3^2 + 383064*x2^2*x3^2 + 11420*x1*x3^3 + 
            223120*x2*x3^3 + 3192*x3^4)/(2880*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (-1556*x1*x3^4 + 1556*x3^5)/
           (2880*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (10920*x1*x2^5 - 10920*x2^6 + 524580*x1*x2^4*x3 - 117180*x2^5*x3 + 
            1614060*x1*x2^3*x3^2 + 1134840*x2^4*x3^2 + 1614060*x1*x2^2*x3^3 + 
            1796760*x2^3*x3^3 + 524580*x1*x2*x3^4 + 1134840*x2^2*x3^4 + 
            10920*x1*x3^5 - 117180*x2*x3^5 - 10920*x3^6)/
           (2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (90720*x1*x2^6*x3 - 90720*x2^7*x3 + 2041200*x1*x2^5*x3^2 - 
            861840*x2^6*x3^2 + 5488560*x1*x2^4*x3^3 + 453600*x2^5*x3^3 + 
            5488560*x1*x2^3*x3^4 + 997920*x2^4*x3^4 + 2041200*x1*x2^2*x3^5 + 
            453600*x2^3*x3^5 + 90720*x1*x2*x3^6 - 861840*x2^2*x3^6 - 
            90720*x2*x3^7)/(2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^5))*Log[x1] + (5/(144*x1^2) - 5/(144*x2^2) + 
          (-60*x2 - 60*x3)/(2880*x1^3) + (-120*x1*x2 + 120*x2^2)/
           (2880*x3^4) + (60*x1 + 60*x3)/(2880*x2^3) + (120*x2^2 - 120*x2*x3)/
           (2880*x1^4) + (-120*x1^2 + 240*x1*x3 - 120*x3^2)/(2880*x2^4) + 
          (1556*x1*x2^4 - 1556*x2^5)/(2880*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (-320*x1*x2^3 + 320*x2^4)/
           (2880*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (759*x1*x2^2 + 493*x2^3)/(2880*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-520*x1*x2 - 3828*x2^2 + 
            583*x1*x3 - 10225*x2*x3 - 686*x3^2)/
           (2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
          17/(1440*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-50*x1 - 110*x3)/(2880*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (50*x2 - 103*x3)/(2880*x1*(x1^2 - 2*x1*x2 + 
             x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + (60*x1*x2^2 - 60*x2^3)/
           (2880*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-140*x1*x2 - 100*x2^2)/(2880*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (71*x2)/(960*x3*(x1^2 - 2*x1*x2 + 
             x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + (140*x2*x3 + 100*x3^2)/
           (2880*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-579*x2*x3^2 - 553*x3^3)/(2880*x1*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-180*x1*x3^2 + 60*x3^3)/
           (2880*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-60*x2*x3^2 + 60*x3^3)/(2880*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-12380*x1*x2^3 - 2712*x2^4 - 
            62532*x1*x2^2*x3 - 153410*x2^3*x3 - 45874*x1*x2*x3^2 - 
            194644*x2^2*x3^2 + 2516*x1*x3^3 - 75934*x2*x3^3 - 3592*x3^4)/
           (2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (320*x2*x3^3 - 320*x3^4)/(2880*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-1556*x2*x3^4 + 1556*x3^5)/
           (2880*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (-10920*x1*x2^5 + 10920*x2^6 - 394380*x1*x2^4*x3 + 39060*x2^5*x3 - 
            878220*x1*x2^3*x3^2 - 788760*x2^4*x3^2 - 735840*x1*x2^2*x3^3 - 
            898380*x2^3*x3^3 - 130200*x1*x2*x3^4 - 346080*x2^2*x3^4 + 
            78120*x2*x3^5)/(2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^4) + (-90720*x1*x2^6*x3 + 90720*x2^7*x3 - 
            1496880*x1*x2^5*x3^2 + 498960*x2^6*x3^2 - 2993760*x1*x2^4*x3^3 - 
            498960*x2^5*x3^3 - 2494800*x1*x2^3*x3^4 - 498960*x2^4*x3^4 - 
            544320*x1*x2^2*x3^5 + 45360*x2^3*x3^5 + 362880*x2^2*x3^6)/
           (2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5))*
         Log[x2] + ((-120*x1^2 + 240*x1*x2 - 120*x2^2)/(2880*x3^4) + 
          (60*x1 + 60*x2)/(2880*x3^3) - 5/(144*x3^2) + 
          (-180*x1*x2^2 + 60*x2^3)/(2880*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (220*x1*x2 + 360*x2^2 - 
            943*x1*x3 - 8333*x2*x3 - 2662*x3^2)/
           (2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          11/(480*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-50*x1 - 110*x2)/(2880*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (71*x3)/(960*x1*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (71*x3)/(960*x2*(x1^2 - 2*x1*x2 + 
             x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + (-140*x1*x3 - 100*x3^2)/
           (2880*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-140*x2*x3 - 100*x3^2)/(2880*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-120*x1*x3 + 120*x3^2)/
           (2880*x2^4) + (-120*x2*x3 + 120*x3^2)/(2880*x1^4) + 
          (60*x1*x3^2 - 60*x3^3)/(2880*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (60*x2*x3^2 - 60*x3^3)/
           (2880*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (759*x1*x3^2 + 493*x3^3)/(2880*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (759*x2*x3^2 + 493*x3^3)/
           (2880*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-320*x1*x3^3 + 320*x3^4)/(2880*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-320*x2*x3^3 + 320*x3^4)/
           (2880*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (960*x1*x2^3 - 480*x2^4 - 47430*x1*x2^2*x3 - 69710*x2^3*x3 - 
            64088*x1*x2*x3^2 - 188420*x2^2*x3^2 - 13936*x1*x3^3 - 
            147186*x2*x3^3 + 400*x3^4)/(2880*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (1556*x1*x3^4 - 1556*x3^5)/
           (2880*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (1556*x2*x3^4 - 1556*x3^5)/(2880*x1*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (-130200*x1*x2^4*x3 + 
            78120*x2^5*x3 - 735840*x1*x2^3*x3^2 - 346080*x2^4*x3^2 - 
            878220*x1*x2^2*x3^3 - 898380*x2^3*x3^3 - 394380*x1*x2*x3^4 - 
            788760*x2^2*x3^4 - 10920*x1*x3^5 + 39060*x2*x3^5 + 10920*x3^6)/
           (2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (-544320*x1*x2^5*x3^2 + 362880*x2^6*x3^2 - 2494800*x1*x2^4*x3^3 + 
            45360*x2^5*x3^3 - 2993760*x1*x2^3*x3^4 - 498960*x2^4*x3^4 - 
            1496880*x1*x2^2*x3^5 - 498960*x2^3*x3^5 - 90720*x1*x2*x3^6 + 
            498960*x2^2*x3^6 + 90720*x2*x3^7)/
           (2880*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5))*
         Log[x3]))
 
eeecQCDCollLP /: eeecQCDCollLP::usage = "The analytic epxression for \
collinear EEEC in QCD at LP, including all partonic channels."
 
CollLPBaseRules = {bs[1] -> Pi^2, bs[3, x1_, x2_, x3_] -> 
      (Log[x1/x3]*(Log[x1/x3] - Log[x2/x3]))/2 + PolyLog[2, 1 - x2/x1], 
     bs[2] -> (((Log[1 - z] - Log[1 - zb])*Log[z*zb])/2 + PolyLog[2, z] - 
        PolyLog[2, zb])/Sqrt[-4*x1*x3 + (x1 - x2 + x3)^2]}
 
CollLPBaseRules /: CollLPBaseRules::usage = "The transcendental weight-two \
function space of collinear EEEC in QCD at LP."


==> anc/EEECcollinearNLP <==
eeecQCDCollNLP = 6*((CA - 2*CF)*CF*FLAGid*(3451/(1080*x1) + 3451/(1080*x2) + 
        (2*x1^4)/(3*x2*x3^4) + (2*x2^4)/(3*x1*x3^4) + 
        (-2160*x1^3 + 1440*x1^2*x2 + 1440*x1*x2^2 - 2160*x2^3)/(1080*x3^4) + 
        (5*x1^3)/(6*x2*x3^3) + (5*x2^3)/(6*x1*x3^3) + 
        (-1440*x1^2 + 1080*x1*x2 - 1440*x2^2)/(1080*x3^3) + 
        (13*x1^2)/(54*x2*x3^2) + (13*x2^2)/(54*x1*x3^2) + 
        (580*x1 + 580*x2)/(1080*x3^2) + 3451/(1080*x3) + 
        (2*x1^4)/(3*x2^4*x3) + (5*x1^3)/(6*x2^3*x3) + 
        (13*x1^2)/(54*x2^2*x3) - (1099*x1)/(360*x2*x3) - 
        (1099*x2)/(360*x1*x3) + (13*x2^2)/(54*x1^2*x3) + 
        (5*x2^3)/(6*x1^3*x3) + (2*x2^4)/(3*x1^4*x3) - (1099*x3)/(360*x1*x2) + 
        (13*x3^2)/(54*x1*x2^2) + (13*x3^2)/(54*x1^2*x2) + 
        (5*x3^3)/(6*x1*x2^3) + (5*x3^3)/(6*x1^3*x2) + (2*x3^4)/(3*x1*x2^4) + 
        (2*x3^4)/(3*x1^4*x2) + (580*x1 + 580*x3)/(1080*x2^2) + 
        (580*x2 + 580*x3)/(1080*x1^2) + (-1440*x1^2 + 1080*x1*x3 - 1440*x3^2)/
         (1080*x2^3) + (-1440*x2^2 + 1080*x2*x3 - 1440*x3^2)/(1080*x1^3) + 
        (1297*x1 - 1319*x2 - 1319*x3)/(1080*(x1^2 - 2*x1*x2 + x2^2 - 
           2*x1*x3 - 2*x2*x3 + x3^2)) + (5*x1*x2)/
         (2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (5*x1*x3)/(2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (5*x2*x3)/(2*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (-2160*x1^3 + 1440*x1^2*x3 + 1440*x1*x3^2 - 2160*x3^3)/(1080*x2^4) + 
        (-2160*x2^3 + 1440*x2^2*x3 + 1440*x2*x3^2 - 2160*x3^3)/(1080*x1^4) + 
        (-7848*x1*x2^2 + 2616*x2^3 - 9300*x1*x2*x3 + 6912*x2^2*x3 - 
          7848*x1*x3^2 + 6912*x2*x3^2 + 2616*x3^3)/
         (1080*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
        (24288*x1*x2^3*x3 - 12144*x2^4*x3 + 300624*x1*x2^2*x3^2 + 
          731856*x2^3*x3^2 + 24288*x1*x2*x3^3 + 731856*x2^2*x3^3 - 
          12144*x2*x3^4)/(1080*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
            x3^2)^3) + (1199520*x1*x2^4*x3^2 - 719712*x2^5*x3^2 + 
          6019776*x1*x2^3*x3^3 + 6041952*x2^4*x3^3 + 1199520*x1*x2^2*x3^4 + 
          6041952*x2^3*x3^4 - 719712*x2^2*x3^5)/
         (1080*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
        (7983360*x1*x2^5*x3^3 - 5322240*x2^6*x3^3 + 26611200*x1*x2^4*x3^4 + 
          5322240*x2^5*x3^4 + 7983360*x1*x2^3*x3^5 + 5322240*x2^4*x3^5 - 
          5322240*x2^3*x3^6)/(1080*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
            2*x2*x3 + x3^2)^5) + (-2/(9*x1) - 2/(9*x2) - 2/(9*x3) + 
          x1/(3*x2*x3) + x2/(3*x1*x3) + x3/(3*x1*x2))*bs[1] + 
        (-16/3 + (2*(-4*x1 - 18*x3))/(3*x2) + (2*(-4*x2 - 18*x3))/(3*x1) + 
          (2*x1^6)/(3*x2*x3^5) + (2*x2^6)/(3*x1*x3^5) + 
          (2*(-5*x1^5 + 9*x1^4*x2 - 5*x1^3*x2^2 - 5*x1^2*x2^3 + 9*x1*x2^4 - 
             5*x2^5))/(3*x3^5) + (2*(-2*x1^4 + 8*x1^3*x2 - 12*x1^2*x2^2 + 
             8*x1*x2^3 - 2*x2^4))/(3*x3^4) - (2*x1^4)/(3*x2*x3^3) - 
          (2*x2^4)/(3*x1*x3^3) + (2*(-x1^3 + 2*x1^2*x2 + 2*x1*x2^2 - x2^3))/
           (3*x3^3) + (2*(-4*x1^2 - 4*x1*x2 - 4*x2^2))/(3*x3^2) + 
          (2*(-4*x1 - 18*x2))/(3*x3) + (2*x1^6)/(3*x2^5*x3) - 
          (2*x1^4)/(3*x2^3*x3) - (2*x2^4)/(3*x1^3*x3) + 
          (2*x2^6)/(3*x1^5*x3) - (2*x3^4)/(3*x1*x2^3) - 
          (2*x3^4)/(3*x1^3*x2) + (2*x3^6)/(3*x1*x2^5) + 
          (2*x3^6)/(3*x1^5*x2) + (2*(-4*x1^2 - 4*x1*x3 - 4*x3^2))/(3*x2^2) + 
          (2*(-4*x2^2 - 4*x2*x3 - 4*x3^2))/(3*x1^2) + 
          (2*(-42*x1*x2^2 + 14*x2^3))/(3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (2*(-36*x1*x2 + 8*x2^2 - 22*x1*x3 + 
             2*x2*x3 - 20*x3^2))/(3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (2*(-x1^3 + 2*x1^2*x3 + 2*x1*x3^2 - x3^3))/
           (3*x2^3) + (2*(-x2^3 + 2*x2^2*x3 + 2*x2*x3^2 - x3^3))/(3*x1^3) + 
          (2*(-42*x1*x3^2 + 14*x3^3))/(3*x2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (2*(-42*x2*x3^2 + 14*x3^3))/
           (3*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*(72*x1*x2^3 - 36*x2^4 + 63*x1*x2^2*x3 - 55*x2^3*x3 + 
             63*x1*x2*x3^2 - 4*x2^2*x3^2 + 72*x1*x3^3 - 55*x2*x3^3 - 
             36*x3^4))/(3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
             2) + (2*(-2*x1^4 + 8*x1^3*x3 - 12*x1^2*x3^2 + 8*x1*x3^3 - 
             2*x3^4))/(3*x2^4) + (2*(-2*x2^4 + 8*x2^3*x3 - 12*x2^2*x3^2 + 
             8*x2*x3^3 - 2*x3^4))/(3*x1^4) + 
          (2*(-5*x1^5 + 9*x1^4*x3 - 5*x1^3*x3^2 - 5*x1^2*x3^3 + 9*x1*x3^4 - 
             5*x3^5))/(3*x2^5) + (2*(-5*x2^5 + 9*x2^4*x3 - 5*x2^3*x3^2 - 
             5*x2^2*x3^3 + 9*x2*x3^4 - 5*x3^5))/(3*x1^5) + 
          (2*(-195*x1*x2^4*x3 + 117*x2^5*x3 + 524*x1*x2^3*x3^2 + 
             1378*x2^4*x3^2 + 524*x1*x2^2*x3^3 + 10534*x2^3*x3^3 - 
             195*x1*x2*x3^4 + 1378*x2^2*x3^4 + 117*x2*x3^5))/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (2*(2436*x1*x2^5*x3^2 - 1624*x2^6*x3^2 + 43260*x1*x2^4*x3^3 + 
             24052*x2^5*x3^3 + 43260*x1*x2^3*x3^4 + 148680*x2^4*x3^4 + 
             2436*x1*x2^2*x3^5 + 24052*x2^3*x3^5 - 1624*x2^2*x3^6))/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (2*(43512*x1*x2^6*x3^3 - 31080*x2^7*x3^3 + 432264*x1*x2^5*x3^4 + 
             63840*x2^6*x3^4 + 432264*x1*x2^4*x3^5 + 644112*x2^5*x3^5 + 
             43512*x1*x2^3*x3^6 + 63840*x2^4*x3^6 - 31080*x2^3*x3^7))/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
          (2*(177408*x1*x2^7*x3^4 - 133056*x2^8*x3^4 + 1241856*x1*x2^6*x3^5 - 
             177408*x2^7*x3^5 + 1241856*x1*x2^5*x3^6 + 620928*x2^6*x3^6 + 
             177408*x1*x2^4*x3^7 - 177408*x2^5*x3^7 - 133056*x2^4*x3^8))/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*bs[2] + 
        ((-2*x1^5)/(3*x2*x3^5) + (2*x2^5)/(3*x1*x3^5) + 
          (2*(4*x1^4 - 5*x1^3*x2 + 5*x1*x2^3 - 4*x2^4))/(3*x3^5) - 
          (2*x1^4)/(3*x2*x3^4) + (2*x2^4)/(3*x1*x3^4) + 
          (2*(3*x1^3 - 4*x1^2*x2 + 4*x1*x2^2 - 3*x2^3))/(3*x3^4))*
         bs[3, x1, x2, x3] + ((2*x1^5)/(3*x2^5*x3) + (2*x1^4)/(3*x2^4*x3) - 
          (2*x3^4)/(3*x1*x2^4) - (2*x3^5)/(3*x1*x2^5) - 
          (2*(3*x1^3 - 4*x1^2*x3 + 4*x1*x3^2 - 3*x3^3))/(3*x2^4) - 
          (2*(4*x1^4 - 5*x1^3*x3 + 5*x1*x3^3 - 4*x3^4))/(3*x2^5))*
         bs[3, x3, x1, x2] + ((2*x2^4)/(3*x1^4*x3) + (2*x2^5)/(3*x1^5*x3) - 
          (2*x3^4)/(3*x1^4*x2) - (2*x3^5)/(3*x1^5*x2) - 
          (2*(3*x2^3 - 4*x2^2*x3 + 4*x2*x3^2 - 3*x3^3))/(3*x1^4) - 
          (2*(4*x2^4 - 5*x2^3*x3 + 5*x2*x3^3 - 4*x3^4))/(3*x1^5))*
         bs[3, x3, x2, x1] + (-10/(3*x1) + 149/(30*x2) + (-260*x2 - 260*x3)/
           (180*x1^2) + (2*x1^4)/(3*x2*x3^4) + (-240*x1^3 + 240*x1*x2^2 - 
            120*x2^3)/(180*x3^4) + x1^3/(x2*x3^3) + (60*x1*x2 - 240*x2^2)/
           (180*x3^3) + (5*x1^2)/(9*x2*x3^2) + (500*x1 + 920*x2)/(180*x3^2) + 
          149/(30*x3) + (2*x1^4)/(3*x2^4*x3) + x1^3/(x2^3*x3) + 
          (5*x1^2)/(9*x2^2*x3) + (7*x1)/(9*x2*x3) - (7*x2)/(18*x1*x3) - 
          (5*x2^2)/(9*x1^2*x3) - x2^3/(x1^3*x3) - (2*x2^4)/(3*x1^4*x3) - 
          (7*x3)/(18*x1*x2) - (5*x3^2)/(9*x1^2*x2) - x3^3/(x1^3*x2) - 
          (2*x3^4)/(3*x1^4*x2) + (500*x1 + 920*x3)/(180*x2^2) + 
          (60*x1*x3 - 240*x3^2)/(180*x2^3) + (-1730*x1*x2^3 + 1730*x2^4)/
           (180*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (2868*x1 - 3401*x2 - 3401*x3)/(180*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (1160*x1*x2^2 - 1160*x2^3)/
           (180*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (3483*x1*x2 - 598*x2^2)/(180*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) - (28*x2*x3)/(3*x1*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (3483*x1*x3 - 598*x3^2)/
           (180*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (240*x2^2 - 120*x2*x3 + 240*x3^2)/(180*x1^3) + 
          (1160*x1*x3^2 - 1160*x3^3)/(180*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-240*x1^3 + 240*x1*x3^2 - 
            120*x3^3)/(180*x2^4) + (360*x2^3 - 240*x2^2*x3 - 240*x2*x3^2 + 
            360*x3^3)/(180*x1^4) + (-7117*x1*x2^2 + 2601*x2^3 - 
            5510*x1*x2*x3 + 10903*x2^2*x3 - 7117*x1*x3^2 + 10903*x2*x3^2 + 
            2601*x3^3)/(180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^2) + (-1730*x1*x3^3 + 1730*x3^4)/
           (180*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (3472*x1*x2^4 - 3472*x2^5 + 24026*x1*x2^3*x3 - 10290*x2^4*x3 - 
            14820*x1*x2^2*x3^2 - 249830*x2^3*x3^2 + 24026*x1*x2*x3^3 - 
            249830*x2^2*x3^3 + 3472*x1*x3^4 - 10290*x2*x3^4 - 3472*x3^5)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (-6552*x1*x2^5*x3 + 6552*x2^6*x3 - 636216*x1*x2^4*x3^2 + 
            92736*x2^5*x3^2 - 2617440*x1*x2^3*x3^3 - 5018328*x2^4*x3^3 - 
            636216*x1*x2^2*x3^4 - 5018328*x2^3*x3^4 - 6552*x1*x2*x3^5 + 
            92736*x2^2*x3^5 + 6552*x2*x3^6)/(180*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^4) + (-151200*x1*x2^6*x3^2 + 
            151200*x2^7*x3^2 - 9979200*x1*x2^5*x3^3 + 3134880*x2^6*x3^3 - 
            29736000*x1*x2^4*x3^4 - 24575040*x2^5*x3^4 - 9979200*x1*x2^3*
             x3^5 - 24575040*x2^4*x3^5 - 151200*x1*x2^2*x3^6 + 
            3134880*x2^3*x3^6 + 151200*x2^2*x3^7)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
          (-1330560*x1*x2^7*x3^3 + 1330560*x2^8*x3^3 - 37255680*x1*x2^6*
             x3^4 + 17297280*x2^7*x3^4 - 93139200*x1*x2^5*x3^5 - 
            18627840*x2^6*x3^5 - 37255680*x1*x2^4*x3^6 - 18627840*x2^5*x3^6 - 
            1330560*x1*x2^3*x3^7 + 17297280*x2^4*x3^7 + 1330560*x2^3*x3^8)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
         Log[x1] + (149/(30*x1) - 10/(3*x2) + (-260*x1 - 260*x3)/(180*x2^2) + 
          (2*x2^4)/(3*x1*x3^4) + (-120*x1^3 + 240*x1^2*x2 - 240*x2^3)/
           (180*x3^4) + x2^3/(x1*x3^3) + (-240*x1^2 + 60*x1*x2)/(180*x3^3) + 
          (-240*x1 - 660*x2)/(180*x3^2) + (5*x2^2)/(9*x1*x3^2) - 49/(30*x3) - 
          (2*x1^4)/(3*x2^4*x3) - x1^3/(x2^3*x3) - (5*x1^2)/(9*x2^2*x3) - 
          (7*x1)/(18*x2*x3) + (7*x2)/(9*x1*x3) + (5*x2^2)/(9*x1^2*x3) + 
          x2^3/(x1^3*x3) + (2*x2^4)/(3*x1^4*x3) - (7*x3)/(18*x1*x2) - 
          (5*x3^2)/(9*x1*x2^2) - x3^3/(x1*x2^3) - (2*x3^4)/(3*x1*x2^4) + 
          (500*x2 + 920*x3)/(180*x1^2) + (60*x2*x3 - 240*x3^2)/(180*x1^3) + 
          (1730*x1*x2^3 - 1730*x2^4)/(180*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-1160*x1*x2^2 + 1160*x2^3)/
           (180*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-1803*x1*x2 + 598*x2^2)/(180*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) - (28*x1*x3)/(3*x2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-2028*x1 + 3161*x2 + 1456*x3)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (3483*x2*x3 - 598*x3^2)/(180*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (240*x1^2 - 120*x1*x3 + 240*x3^2)/
           (180*x2^3) + (3877*x1*x2^2 - 1521*x2^3 + 3620*x1*x2*x3 - 
            8383*x2^2*x3 + 4970*x1*x3^2 - 9440*x2*x3^2 - 4540*x3^3)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (1160*x2*x3^2 - 1160*x3^3)/(180*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-240*x2^3 + 240*x2*x3^2 - 
            120*x3^3)/(180*x1^4) + (360*x1^3 - 240*x1^2*x3 - 240*x1*x3^2 + 
            360*x3^3)/(180*x2^4) + (-1730*x2*x3^3 + 1730*x3^4)/
           (180*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-3472*x1*x2^4 + 3472*x2^5 - 14666*x1*x2^3*x3 + 5610*x2^4*x3 + 
            7410*x1*x2^2*x3^2 + 183580*x2^3*x3^2 - 9360*x1*x2*x3^3 + 
            66250*x2^2*x3^3 + 4680*x2*x3^4)/(180*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (6552*x1*x2^5*x3 - 
            6552*x2^6*x3 + 514416*x1*x2^4*x3^2 - 19656*x2^5*x3^2 + 
            1308720*x1*x2^3*x3^3 + 3564288*x2^4*x3^3 + 121800*x1*x2^2*x3^4 + 
            1454040*x2^3*x3^4 - 73080*x2^2*x3^5)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (151200*x1*x2^6*x3^2 - 151200*x2^7*x3^2 + 7741440*x1*x2^5*x3^3 - 
            1643040*x2^6*x3^3 + 14868000*x1*x2^4*x3^4 + 18214560*x2^5*x3^4 + 
            2237760*x1*x2^3*x3^5 + 6360480*x2^4*x3^5 - 1491840*x2^3*x3^6)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
          (1330560*x1*x2^7*x3^3 - 1330560*x2^8*x3^3 + 27941760*x1*x2^6*x3^4 - 
            10644480*x2^7*x3^4 + 46569600*x1*x2^5*x3^5 + 18627840*x2^6*x3^5 + 
            9313920*x1*x2^4*x3^6 - 6652800*x2^4*x3^7)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
         Log[x2] + (-49/(30*x1) - 49/(30*x2) + (-240*x1 - 660*x3)/
           (180*x2^2) + (-240*x2 - 660*x3)/(180*x1^2) - 
          (2*x1^4)/(3*x2*x3^4) - (2*x2^4)/(3*x1*x3^4) + 
          (360*x1^3 - 240*x1^2*x2 - 240*x1*x2^2 + 360*x2^3)/(180*x3^4) - 
          x1^3/(x2*x3^3) - x2^3/(x1*x3^3) + (240*x1^2 - 120*x1*x2 + 240*x2^2)/
           (180*x3^3) + (-260*x1 - 260*x2)/(180*x3^2) - 
          (5*x1^2)/(9*x2*x3^2) - (5*x2^2)/(9*x1*x3^2) - 10/(3*x3) - 
          (7*x1)/(18*x2*x3) - (7*x2)/(18*x1*x3) + (7*x3)/(9*x1*x2) + 
          (5*x3^2)/(9*x1*x2^2) + (5*x3^2)/(9*x1^2*x2) + x3^3/(x1*x2^3) + 
          x3^3/(x1^3*x2) + (2*x3^4)/(3*x1*x2^4) + (2*x3^4)/(3*x1^4*x2) + 
          (-240*x1^2 + 60*x1*x3)/(180*x2^3) + (-240*x2^2 + 60*x2*x3)/
           (180*x1^3) - (28*x1*x2)/(3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-840*x1 + 240*x2 + 1945*x3)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-1803*x1*x3 + 598*x3^2)/(180*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-1803*x2*x3 + 598*x3^2)/
           (180*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-120*x1^3 + 240*x1^2*x3 - 240*x3^3)/(180*x2^4) + 
          (-120*x2^3 + 240*x2^2*x3 - 240*x3^3)/(180*x1^4) + 
          (-1160*x1*x3^2 + 1160*x3^3)/(180*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-1160*x2*x3^2 + 1160*x3^3)/
           (180*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (3240*x1*x2^2 - 1080*x2^3 + 1890*x1*x2*x3 - 2520*x2^2*x3 + 
            2147*x1*x3^2 - 1463*x2*x3^2 + 1939*x3^3)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (1730*x1*x3^3 - 1730*x3^4)/(180*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (1730*x2*x3^3 - 1730*x3^4)/
           (180*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-9360*x1*x2^3*x3 + 4680*x2^4*x3 + 7410*x1*x2^2*x3^2 + 
            66250*x2^3*x3^2 - 14666*x1*x2*x3^3 + 183580*x2^2*x3^3 - 
            3472*x1*x3^4 + 5610*x2*x3^4 + 3472*x3^5)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (121800*x1*x2^4*x3^2 - 73080*x2^5*x3^2 + 1308720*x1*x2^3*x3^3 + 
            1454040*x2^4*x3^3 + 514416*x1*x2^2*x3^4 + 3564288*x2^3*x3^4 + 
            6552*x1*x2*x3^5 - 19656*x2^2*x3^5 - 6552*x2*x3^6)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (2237760*x1*x2^5*x3^3 - 1491840*x2^6*x3^3 + 14868000*x1*x2^4*x3^4 + 
            6360480*x2^5*x3^4 + 7741440*x1*x2^3*x3^5 + 18214560*x2^4*x3^5 + 
            151200*x1*x2^2*x3^6 - 1643040*x2^3*x3^6 - 151200*x2^2*x3^7)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
          (9313920*x1*x2^6*x3^4 - 6652800*x2^7*x3^4 + 46569600*x1*x2^5*x3^5 + 
            27941760*x1*x2^4*x3^6 + 18627840*x2^5*x3^6 + 1330560*x1*x2^3*
             x3^7 - 10644480*x2^4*x3^7 - 1330560*x2^3*x3^8)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
         Log[x3]) + CF^2*FLAGgluon*(482/(135*x1) + 482/(135*x2) + 
        (-1330*x1 - 1330*x3)/(540*x2^2) + (-1330*x2 - 1330*x3)/(540*x1^2) + 
        (2*x1^4)/(3*x2*x3^4) + (2*x2^4)/(3*x1*x3^4) + 
        (-1080*x1^3 + 720*x1^2*x2 + 720*x1*x2^2 - 1080*x2^3)/(540*x3^4) - 
        (11*x1^3)/(6*x2*x3^3) - (11*x2^3)/(6*x1*x3^3) + 
        (2880*x1^2 - 3780*x1*x2 + 2880*x2^2)/(540*x3^3) + 
        (-1330*x1 - 1330*x2)/(540*x3^2) + (121*x1^2)/(54*x2*x3^2) + 
        (121*x2^2)/(54*x1*x3^2) + 482/(135*x3) + (2*x1^4)/(3*x2^4*x3) - 
        (11*x1^3)/(6*x2^3*x3) + (121*x1^2)/(54*x2^2*x3) - 
        (214*x1)/(135*x2*x3) - (214*x2)/(135*x1*x3) + 
        (121*x2^2)/(54*x1^2*x3) - (11*x2^3)/(6*x1^3*x3) + 
        (2*x2^4)/(3*x1^4*x3) - (214*x3)/(135*x1*x2) + 
        (121*x3^2)/(54*x1*x2^2) + (121*x3^2)/(54*x1^2*x2) - 
        (11*x3^3)/(6*x1*x2^3) - (11*x3^3)/(6*x1^3*x2) + 
        (2*x3^4)/(3*x1*x2^4) + (2*x3^4)/(3*x1^4*x2) + 
        (x1*x2)/(45*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (x1*x3)/(45*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (x2*x3)/(45*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (419*x1 + 689*x2 + 689*x3)/(540*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (2880*x1^2 - 3780*x1*x3 + 2880*x3^2)/
         (540*x2^3) + (2880*x2^2 - 3780*x2*x3 + 2880*x3^2)/(540*x1^3) + 
        (-1080*x1^3 + 720*x1^2*x3 + 720*x1*x3^2 - 1080*x3^3)/(540*x2^4) + 
        (-1080*x2^3 + 720*x2^2*x3 + 720*x2*x3^2 - 1080*x3^3)/(540*x1^4) + 
        (810*x1*x2^2 - 270*x2^3 - 22356*x1*x2*x3 - 23796*x2^2*x3 + 
          810*x1*x3^2 - 23796*x2*x3^2 - 270*x3^3)/
         (540*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
        (-48672*x1*x2^3*x3 + 24336*x2^4*x3 - 9288*x1*x2^2*x3^2 + 
          312840*x2^3*x3^2 - 48672*x1*x2*x3^3 + 312840*x2^2*x3^3 + 
          24336*x2*x3^4)/(540*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
            x3^2)^3) + (561960*x1*x2^4*x3^2 - 337176*x2^5*x3^2 + 
          2904048*x1*x2^3*x3^3 + 2998296*x2^4*x3^3 + 561960*x1*x2^2*x3^4 + 
          2998296*x2^3*x3^4 - 337176*x2^2*x3^5)/
         (540*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
        (3991680*x1*x2^5*x3^3 - 2661120*x2^6*x3^3 + 13305600*x1*x2^4*x3^4 + 
          2661120*x2^5*x3^4 + 3991680*x1*x2^3*x3^5 + 2661120*x2^4*x3^5 - 
          2661120*x2^3*x3^6)/(540*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
            2*x2*x3 + x3^2)^5) + ((2*(-6*x1 - 8*x3))/(3*x2) + 
          (2*(-6*x2 - 8*x3))/(3*x1) + (2*x1^6)/(3*x2*x3^5) + 
          (2*x2^6)/(3*x1*x3^5) + (2*(-5*x1^5 + 9*x1^4*x2 - 5*x1^3*x2^2 - 
             5*x1^2*x2^3 + 9*x1*x2^4 - 5*x2^5))/(3*x3^5) - 
          (8*x1^5)/(3*x2*x3^4) - (8*x2^5)/(3*x1*x3^4) + 
          (2*(16*x1^4 - 28*x1^3*x2 + 32*x1^2*x2^2 - 28*x1*x2^3 + 16*x2^4))/
           (3*x3^4) + (14*x1^4)/(3*x2*x3^3) + (14*x2^4)/(3*x1*x3^3) + 
          (2*(-19*x1^3 + 12*x1^2*x2 + 12*x1*x2^2 - 19*x2^3))/(3*x3^3) - 
          (4*x1^3)/(x2*x3^2) - (4*x2^3)/(x1*x3^2) + 
          (2*(12*x1^2 - 12*x1*x2 + 12*x2^2))/(3*x3^2) + (2*(-6*x1 - 8*x2))/
           (3*x3) + (2*x1^6)/(3*x2^5*x3) - (8*x1^5)/(3*x2^4*x3) + 
          (14*x1^4)/(3*x2^3*x3) - (4*x1^3)/(x2^2*x3) + (8*x1^2)/(3*x2*x3) + 
          (8*x2^2)/(3*x1*x3) - (4*x2^3)/(x1^2*x3) + (14*x2^4)/(3*x1^3*x3) - 
          (8*x2^5)/(3*x1^4*x3) + (2*x2^6)/(3*x1^5*x3) + (8*x3^2)/(3*x1*x2) - 
          (4*x3^3)/(x1*x2^2) - (4*x3^3)/(x1^2*x2) + (14*x3^4)/(3*x1*x2^3) + 
          (14*x3^4)/(3*x1^3*x2) - (8*x3^5)/(3*x1*x2^4) - 
          (8*x3^5)/(3*x1^4*x2) + (2*x3^6)/(3*x1*x2^5) + 
          (2*x3^6)/(3*x1^5*x2) + (2*(-6*x1*x2^2 + 2*x2^3))/
           (3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*(-12*x1*x2 + 2*x2^2 - 10*x1*x3 - 24*x2*x3 - 2*x3^2))/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*(12*x1^2 - 12*x1*x3 + 12*x3^2))/(3*x2^2) + 
          (2*(12*x2^2 - 12*x2*x3 + 12*x3^2))/(3*x1^2) + 
          (2*(-19*x1^3 + 12*x1^2*x3 + 12*x1*x3^2 - 19*x3^3))/(3*x2^3) + 
          (2*(-19*x2^3 + 12*x2^2*x3 + 12*x2*x3^2 - 19*x3^3))/(3*x1^3) + 
          (2*(-6*x1*x3^2 + 2*x3^3))/(3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (2*(-6*x2*x3^2 + 2*x3^3))/
           (3*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*(12*x1*x2^3 - 6*x2^4 - 72*x1*x2^2*x3 - 80*x2^3*x3 - 
             72*x1*x2*x3^2 - 976*x2^2*x3^2 + 12*x1*x3^3 - 80*x2*x3^3 - 
             6*x3^4))/(3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
             2) + (2*(16*x1^4 - 28*x1^3*x3 + 32*x1^2*x3^2 - 28*x1*x3^3 + 
             16*x3^4))/(3*x2^4) + (2*(16*x2^4 - 28*x2^3*x3 + 32*x2^2*x3^2 - 
             28*x2*x3^3 + 16*x3^4))/(3*x1^4) + 
          (2*(-5*x1^5 + 9*x1^4*x3 - 5*x1^3*x3^2 - 5*x1^2*x3^3 + 9*x1*x3^4 - 
             5*x3^5))/(3*x2^5) + (2*(-5*x2^5 + 9*x2^4*x3 - 5*x2^3*x3^2 - 
             5*x2^2*x3^3 + 9*x2*x3^4 - 5*x3^5))/(3*x1^5) + 
          (2*(-180*x1*x2^4*x3 + 108*x2^5*x3 - 2416*x1*x2^3*x3^2 + 
             218*x2^4*x3^2 - 2416*x1*x2^2*x3^3 + 3044*x2^3*x3^3 - 
             180*x1*x2*x3^4 + 218*x2^2*x3^4 + 108*x2*x3^5))/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (2*(-756*x1*x2^5*x3^2 + 504*x2^6*x3^2 + 26040*x1*x2^4*x3^3 + 
             24108*x2^5*x3^3 + 26040*x1*x2^3*x3^4 + 138264*x2^4*x3^4 - 
             756*x1*x2^2*x3^5 + 24108*x2^3*x3^5 + 504*x2^2*x3^6))/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (2*(41748*x1*x2^6*x3^3 - 29820*x2^7*x3^3 + 421932*x1*x2^5*x3^4 + 
             64848*x2^6*x3^4 + 421932*x1*x2^4*x3^5 + 639576*x2^5*x3^5 + 
             41748*x1*x2^3*x3^6 + 64848*x2^4*x3^6 - 29820*x2^3*x3^7))/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
          (2*(177408*x1*x2^7*x3^4 - 133056*x2^8*x3^4 + 1241856*x1*x2^6*x3^5 - 
             177408*x2^7*x3^5 + 1241856*x1*x2^5*x3^6 + 620928*x2^6*x3^6 + 
             177408*x1*x2^4*x3^7 - 177408*x2^5*x3^7 - 133056*x2^4*x3^8))/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*bs[2] + 
        ((-2*x1^5)/(3*x2*x3^5) + (2*x2^5)/(3*x1*x3^5) + 
          (2*(4*x1^4 - 5*x1^3*x2 + 5*x1*x2^3 - 4*x2^4))/(3*x3^5) + 
          (2*x1^4)/(x2*x3^4) - (2*x2^4)/(x1*x3^4) + 
          (2*(-11*x1^3 + 18*x1^2*x2 - 18*x1*x2^2 + 11*x2^3))/(3*x3^4) - 
          (8*x1^3)/(3*x2*x3^3) + (8*x2^3)/(3*x1*x3^3) + (2*(8*x1^2 - 8*x2^2))/
           (3*x3^3) + (4*x1^2)/(3*x2*x3^2) - (4*x2^2)/(3*x1*x3^2) + 
          (2*(-6*x1 + 6*x2))/(3*x3^2))*bs[3, x1, x2, x3] + 
        ((2*x1^5)/(3*x2^5*x3) - (2*x1^4)/(x2^4*x3) + (8*x1^3)/(3*x2^3*x3) - 
          (4*x1^2)/(3*x2^2*x3) + (4*x3^2)/(3*x1*x2^2) - 
          (8*x3^3)/(3*x1*x2^3) + (2*x3^4)/(x1*x2^4) - (2*x3^5)/(3*x1*x2^5) - 
          (2*(-6*x1 + 6*x3))/(3*x2^2) - (2*(8*x1^2 - 8*x3^2))/(3*x2^3) - 
          (2*(-11*x1^3 + 18*x1^2*x3 - 18*x1*x3^2 + 11*x3^3))/(3*x2^4) - 
          (2*(4*x1^4 - 5*x1^3*x3 + 5*x1*x3^3 - 4*x3^4))/(3*x2^5))*
         bs[3, x3, x1, x2] + ((-4*x2^2)/(3*x1^2*x3) + (8*x2^3)/(3*x1^3*x3) - 
          (2*x2^4)/(x1^4*x3) + (2*x2^5)/(3*x1^5*x3) + (4*x3^2)/(3*x1^2*x2) - 
          (8*x3^3)/(3*x1^3*x2) + (2*x3^4)/(x1^4*x2) - (2*x3^5)/(3*x1^5*x2) - 
          (2*(-6*x2 + 6*x3))/(3*x1^2) - (2*(8*x2^2 - 8*x3^2))/(3*x1^3) - 
          (2*(-11*x2^3 + 18*x2^2*x3 - 18*x2*x3^2 + 11*x3^3))/(3*x1^4) - 
          (2*(4*x2^4 - 5*x2^3*x3 + 5*x2*x3^3 - 4*x3^4))/(3*x1^5))*
         bs[3, x3, x2, x1] + (-34/(9*x1) + 167/(45*x2) + 
          (-50*x1 - 80*x3)/(90*x2^2) + (2*x1^4)/(3*x2*x3^4) + 
          (-120*x1^3 + 120*x1*x2^2 - 60*x2^3)/(90*x3^4) - 
          (5*x1^3)/(3*x2*x3^3) + (360*x1^2 - 330*x1*x2 + 120*x2^2)/
           (90*x3^3) + (-50*x1 - 80*x2)/(90*x3^2) + (17*x1^2)/(9*x2*x3^2) + 
          167/(45*x3) + (2*x1^4)/(3*x2^4*x3) - (5*x1^3)/(3*x2^3*x3) + 
          (17*x1^2)/(9*x2^2*x3) - x1/(x2*x3) + x2/(2*x1*x3) - 
          (17*x2^2)/(9*x1^2*x3) + (5*x2^3)/(3*x1^3*x3) - 
          (2*x2^4)/(3*x1^4*x3) + x3/(2*x1*x2) - (17*x3^2)/(9*x1^2*x2) + 
          (5*x3^3)/(3*x1^3*x2) - (2*x3^4)/(3*x1^4*x2) + (170*x2 + 170*x3)/
           (90*x1^2) + (-480*x2^2 + 660*x2*x3 - 480*x3^2)/(90*x1^3) + 
          (78*x1*x2^3 - 78*x2^4)/(90*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (658*x1 - 818*x2 - 818*x3)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (40*x1*x2^2 - 40*x2^3)/(90*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (507*x1*x2 - 170*x2^2)/
           (90*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
          (4*x2*x3)/(3*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
             x3^2)) + (507*x1*x3 - 170*x3^2)/(90*x2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (360*x1^2 - 330*x1*x3 + 120*x3^2)/
           (90*x2^3) + (-120*x1^3 + 120*x1*x3^2 - 60*x3^3)/(90*x2^4) + 
          (40*x1*x3^2 - 40*x3^3)/(90*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (180*x2^3 - 120*x2^2*x3 - 120*x2*x3^2 + 
            180*x3^3)/(90*x1^4) + (-1481*x1*x2^2 + 335*x2^3 + 2178*x1*x2*x3 + 
            13369*x2^2*x3 - 1481*x1*x3^2 + 13369*x2*x3^2 + 335*x3^3)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (78*x1*x3^3 - 78*x3^4)/(90*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (-762*x1*x2^4 + 762*x2^5 + 
            27942*x1*x2^3*x3 - 4398*x2^4*x3 + 93600*x1*x2^2*x3^2 + 
            15480*x2^3*x3^2 + 27942*x1*x2*x3^3 + 15480*x2^2*x3^3 - 
            762*x1*x3^4 - 4398*x2*x3^4 + 762*x3^5)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (11424*x1*x2^5*x3 - 11424*x2^6*x3 - 40488*x1*x2^4*x3^2 - 
            45612*x2^5*x3^2 - 698880*x1*x2^3*x3^3 - 2311764*x2^4*x3^3 - 
            40488*x1*x2^2*x3^4 - 2311764*x2^3*x3^4 + 11424*x1*x2*x3^5 - 
            45612*x2^2*x3^5 - 11424*x2*x3^6)/(90*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^4) + (-68040*x1*x2^6*x3^2 + 
            68040*x2^7*x3^2 - 4823280*x1*x2^5*x3^3 + 1499400*x2^6*x3^3 - 
            14490000*x1*x2^4*x3^4 - 12211920*x2^5*x3^4 - 4823280*x1*x2^3*
             x3^5 - 12211920*x2^4*x3^5 - 68040*x1*x2^2*x3^6 + 
            1499400*x2^3*x3^6 + 68040*x2^2*x3^7)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
          (-665280*x1*x2^7*x3^3 + 665280*x2^8*x3^3 - 18627840*x1*x2^6*x3^4 + 
            8648640*x2^7*x3^4 - 46569600*x1*x2^5*x3^5 - 9313920*x2^6*x3^5 - 
            18627840*x1*x2^4*x3^6 - 9313920*x2^5*x3^6 - 665280*x1*x2^3*x3^7 + 
            8648640*x2^4*x3^7 + 665280*x2^3*x3^8)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
         Log[x1] + (167/(45*x1) - 34/(9*x2) + (-50*x2 - 80*x3)/(90*x1^2) + 
          (2*x2^4)/(3*x1*x3^4) + (-60*x1^3 + 120*x1^2*x2 - 120*x2^3)/
           (90*x3^4) - (5*x2^3)/(3*x1*x3^3) + (120*x1^2 - 330*x1*x2 + 
            360*x2^2)/(90*x3^3) + (-120*x1 - 90*x2)/(90*x3^2) + 
          (17*x2^2)/(9*x1*x3^2) + 1/(15*x3) - (2*x1^4)/(3*x2^4*x3) + 
          (5*x1^3)/(3*x2^3*x3) - (17*x1^2)/(9*x2^2*x3) + x1/(2*x2*x3) - 
          x2/(x1*x3) + (17*x2^2)/(9*x1^2*x3) - (5*x2^3)/(3*x1^3*x3) + 
          (2*x2^4)/(3*x1^4*x3) + x3/(2*x1*x2) - (17*x3^2)/(9*x1*x2^2) + 
          (5*x3^3)/(3*x1*x2^3) - (2*x3^4)/(3*x1*x2^4) + (170*x1 + 170*x3)/
           (90*x2^2) + (-480*x1^2 + 660*x1*x3 - 480*x3^2)/(90*x2^3) + 
          (-78*x1*x2^3 + 78*x2^4)/(90*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (-40*x1*x2^2 + 40*x2^3)/
           (90*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-387*x1*x2 + 170*x2^2)/(90*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) - (4*x1*x3)/(3*x2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-493*x1 + 893*x2 + 541*x3)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (507*x2*x3 - 170*x3^2)/(90*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (360*x2^2 - 330*x2*x3 + 120*x3^2)/(90*x1^3) + 
          (-120*x2^3 + 120*x2*x3^2 - 60*x3^3)/(90*x1^4) + 
          (40*x2*x3^2 - 40*x3^3)/(90*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (1211*x1*x2^2 - 245*x2^3 - 1128*x1*x2*x3 - 
            11389*x2^2*x3 + 192*x1*x3^2 - 1668*x2*x3^2 + 66*x3^3)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (180*x1^3 - 120*x1^2*x3 - 120*x1*x3^2 + 180*x3^3)/(90*x2^4) + 
          (78*x2*x3^3 - 78*x3^4)/(90*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (762*x1*x2^4 - 762*x2^5 - 
            23622*x1*x2^3*x3 + 2238*x2^4*x3 - 46800*x1*x2^2*x3^2 - 
            12720*x2^3*x3^2 - 4320*x1*x2*x3^3 - 2760*x2^2*x3^3 + 
            2160*x2*x3^4)/(90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^3) + (-11424*x1*x2^5*x3 + 11424*x2^6*x3 + 
            59388*x1*x2^4*x3^2 + 34272*x2^5*x3^2 + 349440*x1*x2^3*x3^3 + 
            1629684*x2^4*x3^3 - 18900*x1*x2^2*x3^4 + 682080*x2^3*x3^4 + 
            11340*x2^2*x3^5)/(90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^4) + (68040*x1*x2^6*x3^2 - 68040*x2^7*x3^2 + 
            3749760*x1*x2^5*x3^3 - 783720*x2^6*x3^3 + 7245000*x1*x2^4*x3^4 + 
            9039240*x2^5*x3^4 + 1073520*x1*x2^3*x3^5 + 3172680*x2^4*x3^5 - 
            715680*x2^3*x3^6)/(90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^5) + (665280*x1*x2^7*x3^3 - 665280*x2^8*x3^3 + 
            13970880*x1*x2^6*x3^4 - 5322240*x2^7*x3^4 + 23284800*x1*x2^5*
             x3^5 + 9313920*x2^6*x3^5 + 4656960*x1*x2^4*x3^6 - 
            3326400*x2^4*x3^7)/(90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^6))*Log[x2] + (1/(15*x1) + 1/(15*x2) + 
          (-120*x1 - 90*x3)/(90*x2^2) + (-120*x2 - 90*x3)/(90*x1^2) - 
          (2*x1^4)/(3*x2*x3^4) - (2*x2^4)/(3*x1*x3^4) + 
          (180*x1^3 - 120*x1^2*x2 - 120*x1*x2^2 + 180*x2^3)/(90*x3^4) + 
          (5*x1^3)/(3*x2*x3^3) + (5*x2^3)/(3*x1*x3^3) + 
          (-480*x1^2 + 660*x1*x2 - 480*x2^2)/(90*x3^3) - 
          (17*x1^2)/(9*x2*x3^2) - (17*x2^2)/(9*x1*x3^2) + 
          (170*x1 + 170*x2)/(90*x3^2) - 34/(9*x3) + x1/(2*x2*x3) + 
          x2/(2*x1*x3) - x3/(x1*x2) + (17*x3^2)/(9*x1*x2^2) + 
          (17*x3^2)/(9*x1^2*x2) - (5*x3^3)/(3*x1*x2^3) - 
          (5*x3^3)/(3*x1^3*x2) + (2*x3^4)/(3*x1*x2^4) + 
          (2*x3^4)/(3*x1^4*x2) - (4*x1*x2)/(3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-165*x1 - 75*x2 + 277*x3)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-387*x1*x3 + 170*x3^2)/(90*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-387*x2*x3 + 170*x3^2)/
           (90*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (120*x1^2 - 330*x1*x3 + 360*x3^2)/(90*x2^3) + 
          (120*x2^2 - 330*x2*x3 + 360*x3^2)/(90*x1^3) + 
          (270*x1*x2^2 - 90*x2^3 - 1050*x1*x2*x3 - 1980*x2^2*x3 + 
            1289*x1*x3^2 - 11701*x2*x3^2 - 401*x3^3)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-60*x1^3 + 120*x1^2*x3 - 120*x3^3)/(90*x2^4) + 
          (-60*x2^3 + 120*x2^2*x3 - 120*x3^3)/(90*x1^4) + 
          (-40*x1*x3^2 + 40*x3^3)/(90*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-40*x2*x3^2 + 40*x3^3)/
           (90*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-78*x1*x3^3 + 78*x3^4)/(90*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (-78*x2*x3^3 + 78*x3^4)/
           (90*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-4320*x1*x2^3*x3 + 2160*x2^4*x3 - 46800*x1*x2^2*x3^2 - 
            2760*x2^3*x3^2 - 23622*x1*x2*x3^3 - 12720*x2^2*x3^3 + 
            762*x1*x3^4 + 2238*x2*x3^4 - 762*x3^5)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (-18900*x1*x2^4*x3^2 + 11340*x2^5*x3^2 + 349440*x1*x2^3*x3^3 + 
            682080*x2^4*x3^3 + 59388*x1*x2^2*x3^4 + 1629684*x2^3*x3^4 - 
            11424*x1*x2*x3^5 + 34272*x2^2*x3^5 + 11424*x2*x3^6)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (1073520*x1*x2^5*x3^3 - 715680*x2^6*x3^3 + 7245000*x1*x2^4*x3^4 + 
            3172680*x2^5*x3^4 + 3749760*x1*x2^3*x3^5 + 9039240*x2^4*x3^5 + 
            68040*x1*x2^2*x3^6 - 783720*x2^3*x3^6 - 68040*x2^2*x3^7)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
          (4656960*x1*x2^6*x3^4 - 3326400*x2^7*x3^4 + 23284800*x1*x2^5*x3^5 + 
            13970880*x1*x2^4*x3^6 + 9313920*x2^5*x3^6 + 665280*x1*x2^3*x3^7 - 
            5322240*x2^4*x3^7 - 665280*x2^3*x3^8)/
           (90*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
         Log[x3]) + CA*CF*FLAGgluon*(31/(360*x1) + 31/(360*x2) - 
        x1^4/(3*x2*x3^4) - x2^4/(3*x1*x3^4) + (2520*x1^3 - 2160*x1^2*x2 - 
          2160*x1*x2^2 + 2520*x2^3)/(1080*x3^4) + (19*x1^3)/(12*x2*x3^3) + 
        (19*x2^3)/(12*x1*x3^3) + (-1800*x1^2 - 1260*x1*x2 - 1800*x2^2)/
         (1080*x3^3) - (175*x1^2)/(108*x2*x3^2) - (175*x2^2)/(108*x1*x3^2) + 
        (2954*x1 + 3050*x2)/(1080*x3^2) + 31/(360*x3) - x1^4/(3*x2^4*x3) + 
        (19*x1^3)/(12*x2^3*x3) - (175*x1^2)/(108*x2^2*x3) + 
        (439*x1)/(540*x2*x3) + (439*x2)/(540*x1*x3) - 
        (175*x2^2)/(108*x1^2*x3) + (19*x2^3)/(12*x1^3*x3) - 
        x2^4/(3*x1^4*x3) + (439*x3)/(540*x1*x2) - (175*x3^2)/(108*x1*x2^2) - 
        (175*x3^2)/(108*x1^2*x2) + (19*x3^3)/(12*x1*x2^3) + 
        (19*x3^3)/(12*x1^3*x2) - x3^4/(3*x1*x2^4) - x3^4/(3*x1^4*x2) + 
        (2954*x1 + 3050*x3)/(1080*x2^2) + (2954*x2 + 3050*x3)/(1080*x1^2) + 
        (-1800*x1^2 - 1260*x1*x3 - 1800*x3^2)/(1080*x2^3) + 
        (-1800*x2^2 - 1260*x2*x3 - 1800*x3^2)/(1080*x1^3) + 
        (3840*x1*x2^3 - 1920*x2^4)/(1080*x3*(x1^2 - 2*x1*x2 + x2^2 - 
            2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-65*x1 - 4333*x2 - 4429*x3)/
         (1080*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (288*x1*x2^2 - 96*x2^3)/(1080*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (3532*x1*x2 + 2112*x2^2)/
         (1080*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (3532*x1*x3 + 2112*x3^2)/(1080*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (3532*x2*x3 + 2112*x3^2)/
         (1080*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (-19188*x1*x2^2 - 23524*x2^3 + 13912*x1*x2*x3 + 94136*x2^2*x3 - 
          21108*x1*x3^2 + 97976*x2*x3^2 - 19684*x3^3)/
         (1080*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
        (288*x1*x3^2 - 96*x3^3)/(1080*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (288*x2*x3^2 - 96*x3^3)/
         (1080*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (2520*x1^3 - 2160*x1^2*x3 - 2160*x1*x3^2 + 2520*x3^3)/(1080*x2^4) + 
        (2520*x2^3 - 2160*x2^2*x3 - 2160*x2*x3^2 + 2520*x3^3)/(1080*x1^4) + 
        (3840*x1*x3^3 - 1920*x3^4)/(1080*x2*(x1^2 - 2*x1*x2 + x2^2 - 
            2*x1*x3 - 2*x2*x3 + x3^2)^2) + (3840*x2*x3^3 - 1920*x3^4)/
         (1080*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
        (-52560*x1*x2^4 + 31536*x2^5 + 410976*x1*x2^3*x3 + 405072*x2^4*x3 + 
          1017648*x1*x2^2*x3^2 + 2945808*x2^3*x3^2 + 410976*x1*x2*x3^3 + 
          2945808*x2^2*x3^3 - 52560*x1*x3^4 + 405072*x2*x3^4 + 31536*x3^5)/
         (1080*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
        (858816*x1*x2^5*x3 - 572544*x2^6*x3 + 9565920*x1*x2^4*x3^2 + 
          2759904*x2^5*x3^2 + 15450624*x1*x2^3*x3^3 + 16440480*x2^4*x3^3 + 
          9565920*x1*x2^2*x3^4 + 16440480*x2^3*x3^4 + 858816*x1*x2*x3^5 + 
          2759904*x2^2*x3^5 - 572544*x2*x3^6)/
         (1080*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
        (6209280*x1*x2^6*x3^2 - 4435200*x2^7*x3^2 + 39029760*x1*x2^5*x3^3 - 
          5322240*x2^6*x3^3 + 58544640*x1*x2^4*x3^4 + 9757440*x2^5*x3^4 + 
          39029760*x1*x2^3*x3^5 + 9757440*x2^4*x3^5 + 6209280*x1*x2^2*x3^6 - 
          5322240*x2^3*x3^6 - 4435200*x2^2*x3^7)/
         (1080*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
        ((2*x1 - 24*x3)/(3*x2) + (2*x2 - 24*x3)/(3*x1) - x1^6/(3*x2*x3^5) - 
          x2^6/(3*x1*x3^5) + (9*x1^5 - 21*x1^4*x2 + 13*x1^3*x2^2 + 
            13*x1^2*x2^3 - 21*x1*x2^4 + 9*x2^5)/(3*x3^5) + 
          (2*x1^5)/(x2*x3^4) + (2*x2^5)/(x1*x3^4) + 
          (-22*x1^4 + 10*x1^3*x2 + 12*x1^2*x2^2 + 10*x1*x2^3 - 22*x2^4)/
           (3*x3^4) - (11*x1^4)/(3*x2*x3^3) - (11*x2^4)/(3*x1*x3^3) + 
          (21*x1^3 - 10*x1^2*x2 - 10*x1*x2^2 + 21*x2^3)/(3*x3^3) + 
          (8*x1^3)/(3*x2*x3^2) + (8*x2^3)/(3*x1*x3^2) + 
          (-12*x1^2 - 20*x1*x2 - 28*x2^2)/(3*x3^2) + (2*x1 - 24*x2)/(3*x3) - 
          x1^6/(3*x2^5*x3) + (2*x1^5)/(x2^4*x3) - (11*x1^4)/(3*x2^3*x3) + 
          (8*x1^3)/(3*x2^2*x3) - (4*x1^2)/(3*x2*x3) - (4*x2^2)/(3*x1*x3) + 
          (8*x2^3)/(3*x1^2*x3) - (11*x2^4)/(3*x1^3*x3) + (2*x2^5)/(x1^4*x3) - 
          x2^6/(3*x1^5*x3) - (4*x3^2)/(3*x1*x2) + (8*x3^3)/(3*x1*x2^2) + 
          (8*x3^3)/(3*x1^2*x2) - (11*x3^4)/(3*x1*x2^3) - 
          (11*x3^4)/(3*x1^3*x2) + (2*x3^5)/(x1*x2^4) + (2*x3^5)/(x1^4*x2) - 
          x3^6/(3*x1*x2^5) - x3^6/(3*x1^5*x2) + (-12*x1^2 - 20*x1*x3 - 
            28*x3^2)/(3*x2^2) + (-12*x2^2 - 20*x2*x3 - 28*x3^2)/(3*x1^2) + 
          (40*x1*x2^4 - 24*x2^5)/(3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (-32*x1*x2^3 + 16*x2^4)/
           (3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-102*x1*x2^2 + 18*x2^3)/(3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-24*x1*x2 + 48*x2^2 + 2*x1*x3 + 28*x2*x3 + 
            12*x3^2)/(3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-102*x1*x3^2 + 18*x3^3)/(3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-102*x2*x3^2 + 18*x3^3)/
           (3*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (21*x1^3 - 10*x1^2*x3 - 10*x1*x3^2 + 21*x3^3)/(3*x2^3) + 
          (21*x2^3 - 10*x2^2*x3 - 10*x2*x3^2 + 21*x3^3)/(3*x1^3) + 
          (-22*x1^4 + 10*x1^3*x3 + 12*x1^2*x3^2 + 10*x1*x3^3 - 22*x3^4)/
           (3*x2^4) + (-22*x2^4 + 10*x2^3*x3 + 12*x2^2*x3^2 + 10*x2*x3^3 - 
            22*x3^4)/(3*x1^4) + (216*x1*x2^3 - 68*x2^4 + 98*x1*x2^2*x3 - 
            74*x2^3*x3 + 90*x1*x2*x3^2 + 1792*x2^2*x3^2 + 192*x1*x3^3 - 
            10*x2*x3^3 - 20*x3^4)/(3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (-32*x1*x3^3 + 16*x3^4)/
           (3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-32*x2*x3^3 + 16*x3^4)/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (40*x1*x3^4 - 24*x3^5)/
           (3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (40*x2*x3^4 - 24*x3^5)/(3*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (9*x1^5 - 21*x1^4*x3 + 13*x1^3*x3^2 + 
            13*x1^2*x3^3 - 21*x1*x3^4 + 9*x3^5)/(3*x2^5) + 
          (9*x2^5 - 21*x2^4*x3 + 13*x2^3*x3^2 + 13*x2^2*x3^3 - 21*x2*x3^4 + 
            9*x3^5)/(3*x1^5) + (-48*x1*x2^5 + 32*x2^6 - 470*x1*x2^4*x3 + 
            154*x2^5*x3 + 11608*x1*x2^3*x3^2 + 29976*x2^4*x3^2 + 
            11608*x1*x2^2*x3^3 + 68684*x2^3*x3^3 - 470*x1*x2*x3^4 + 
            29976*x2^2*x3^4 - 48*x1*x3^5 + 154*x2*x3^5 + 32*x3^6)/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (87024*x1*x2^5*x3^2 + 14112*x2^6*x3^2 + 329952*x1*x2^4*x3^3 + 
            414960*x2^5*x3^3 + 329952*x1*x2^3*x3^4 + 724416*x2^4*x3^4 + 
            87024*x1*x2^2*x3^5 + 414960*x2^3*x3^5 + 14112*x2^2*x3^6)/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (61824*x1*x2^7*x3^2 - 46368*x2^8*x3^2 + 1004304*x1*x2^6*x3^3 - 
            115248*x2^7*x3^3 + 2719920*x1*x2^5*x3^4 + 1424640*x2^6*x3^4 + 
            2719920*x1*x2^4*x3^5 + 2441376*x2^5*x3^5 + 1004304*x1*x2^3*x3^6 + 
            1424640*x2^4*x3^6 + 61824*x1*x2^2*x3^7 - 115248*x2^3*x3^7 - 
            46368*x2^2*x3^8)/(3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^5) + (266112*x1*x2^8*x3^3 - 206976*x2^9*x3^3 + 
            2838528*x1*x2^7*x3^4 - 887040*x2^8*x3^4 + 6830208*x1*x2^6*x3^5 + 
            443520*x2^7*x3^5 + 6830208*x1*x2^5*x3^6 + 1300992*x2^6*x3^6 + 
            2838528*x1*x2^4*x3^7 + 443520*x2^5*x3^7 + 266112*x1*x2^3*x3^8 - 
            887040*x2^4*x3^8 - 206976*x2^3*x3^9)/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*bs[2] + 
        (x1^5/(3*x2*x3^5) - x2^5/(3*x1*x3^5) + (-8*x1^4 + 13*x1^3*x2 - 
            13*x1*x2^3 + 8*x2^4)/(3*x3^5) - (5*x1^4)/(3*x2*x3^4) + 
          (5*x2^4)/(3*x1*x3^4) + (11*x1^3 - 11*x2^3)/(3*x3^4) + 
          (2*x1^3)/(x2*x3^3) - (2*x2^3)/(x1*x3^3) + (-12*x1^2 + 12*x2^2)/
           (3*x3^3) + (2*x1 - 2*x2)/(3*x3^2) - (2*x1^2)/(3*x2*x3^2) + 
          (2*x2^2)/(3*x1*x3^2))*bs[3, x1, x2, x3] + 
        (-1/3*x1^5/(x2^5*x3) + (5*x1^4)/(3*x2^4*x3) - (2*x1^3)/(x2^3*x3) + 
          (2*x1^2)/(3*x2^2*x3) - (2*x3^2)/(3*x1*x2^2) + (2*x3^3)/(x1*x2^3) - 
          (5*x3^4)/(3*x1*x2^4) + x3^5/(3*x1*x2^5) + (-2*x1 + 2*x3)/(3*x2^2) + 
          (12*x1^2 - 12*x3^2)/(3*x2^3) + (-11*x1^3 + 11*x3^3)/(3*x2^4) + 
          (8*x1^4 - 13*x1^3*x3 + 13*x1*x3^3 - 8*x3^4)/(3*x2^5))*
         bs[3, x3, x1, x2] + ((2*x2^2)/(3*x1^2*x3) - (2*x2^3)/(x1^3*x3) + 
          (5*x2^4)/(3*x1^4*x3) - x2^5/(3*x1^5*x3) - (2*x3^2)/(3*x1^2*x2) + 
          (2*x3^3)/(x1^3*x2) - (5*x3^4)/(3*x1^4*x2) + x3^5/(3*x1^5*x2) + 
          (-2*x2 + 2*x3)/(3*x1^2) + (12*x2^2 - 12*x3^2)/(3*x1^3) + 
          (-11*x2^3 + 11*x3^3)/(3*x1^4) + (8*x2^4 - 13*x2^3*x3 + 13*x2*x3^3 - 
            8*x3^4)/(3*x1^5))*bs[3, x3, x2, x1] + 
        (-10/(9*x1) + 203/(180*x2) + (-610*x2 - 850*x3)/(180*x1^2) - 
          x1^4/(3*x2*x3^4) + (360*x1^3 - 360*x1*x2^2 + 60*x2^3)/(180*x3^4) + 
          (3*x1^3)/(2*x2*x3^3) + (x1*x2)/(2*x3^3) - (23*x1^2)/(18*x2*x3^2) + 
          (490*x1 + 1540*x2)/(180*x3^2) + 203/(180*x3) - x1^4/(3*x2^4*x3) + 
          (3*x1^3)/(2*x2^3*x3) - (23*x1^2)/(18*x2^2*x3) + (5*x1)/(18*x2*x3) - 
          (5*x2)/(36*x1*x3) + (23*x2^2)/(18*x1^2*x3) - (3*x2^3)/(2*x1^3*x3) + 
          x2^4/(3*x1^4*x3) + (x1*x3)/(2*x2^3) - (5*x3)/(36*x1*x2) + 
          (23*x3^2)/(18*x1^2*x2) - (3*x3^3)/(2*x1^3*x2) + x3^4/(3*x1^4*x2) + 
          (490*x1 + 1540*x3)/(180*x2^2) + (-1152*x1*x2^5 + 1152*x2^6)/
           (180*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (-32*x1*x2^4 + 32*x2^5)/(180*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-5218*x1*x2^3 + 1842*x2^4)/
           (180*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (542*x1 - 2237*x2 - 1997*x3)/(180*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (240*x1*x2^3 - 240*x2^4)/
           (180*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2588*x1*x2^2 - 972*x2^3)/(180*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (2477*x1*x2 - 664*x2^2)/
           (180*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
          (88*x2*x3)/(9*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
             x3^2)) + (2477*x1*x3 - 664*x3^2)/(180*x2*(x1^2 - 2*x1*x2 + 
             x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (240*x2^2 + 60*x2*x3 + 240*x3^2)/(180*x1^3) + 
          (2588*x1*x3^2 - 972*x3^3)/(180*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-420*x2^3 + 360*x2^2*x3 + 
            360*x2*x3^2 - 420*x3^3)/(180*x1^4) + (360*x1^3 - 360*x1*x3^2 + 
            60*x3^3)/(180*x2^4) + (-720*x2*x3^2 + 240*x3^3)/
           (180*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-5887*x1*x2^2 + 6063*x2^3 - 3918*x1*x2*x3 - 2107*x2^2*x3 - 
            6367*x1*x3^2 - 1147*x2*x3^2 + 7023*x3^3)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (960*x2*x3^3 - 480*x3^4)/(180*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (240*x1*x3^3 - 240*x3^4)/
           (180*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-5218*x1*x3^3 + 1842*x3^4)/(180*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (20460*x1*x2^4 - 4524*x2^5 - 
            27846*x1*x2^3*x3 - 100134*x2^4*x3 - 255300*x1*x2^2*x3^2 - 
            1191006*x2^3*x3^2 - 27846*x1*x2*x3^3 - 1191006*x2^2*x3^3 + 
            20460*x1*x3^4 - 100134*x2*x3^4 - 4524*x3^5)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (-32*x1*x3^4 + 32*x3^5)/(180*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-1152*x1*x3^5 + 1152*x3^6)/
           (180*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (9072*x1*x2^6 - 9072*x2^7 - 248640*x1*x2^5*x3 + 63504*x2^6*x3 - 
            4663008*x1*x2^4*x3^2 - 3912048*x2^5*x3^2 - 8542464*x1*x2^3*x3^3 - 
            16776144*x2^4*x3^3 - 4663008*x1*x2^2*x3^4 - 16776144*x2^3*x3^4 - 
            248640*x1*x2*x3^5 - 3912048*x2^2*x3^5 + 9072*x1*x3^6 + 
            63504*x2*x3^6 - 9072*x3^7)/(180*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^4) + (-84000*x1*x2^7*x3 + 
            84000*x2^8*x3 - 8719200*x1*x2^6*x3^2 + 3763200*x2^7*x3^2 - 
            51952320*x1*x2^5*x3^3 - 13779360*x2^6*x3^3 - 80814720*x1*x2^4*
             x3^4 - 64579200*x2^5*x3^4 - 51952320*x1*x2^3*x3^5 - 
            64579200*x2^4*x3^5 - 8719200*x1*x2^2*x3^6 - 13779360*x2^3*x3^6 - 
            84000*x1*x2*x3^7 + 3763200*x2^2*x3^7 + 84000*x2*x3^8)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
          (-887040*x1*x2^8*x3^2 + 887040*x2^9*x3^2 - 33264000*x1*x2^7*x3^3 + 
            18184320*x2^8*x3^3 - 151683840*x1*x2^6*x3^4 + 14636160*x2^7*
             x3^4 - 224421120*x1*x2^5*x3^5 - 33707520*x2^6*x3^5 - 
            151683840*x1*x2^4*x3^6 - 33707520*x2^5*x3^6 - 33264000*x1*x2^3*
             x3^7 + 14636160*x2^4*x3^7 - 887040*x1*x2^2*x3^8 + 
            18184320*x2^3*x3^8 + 887040*x2^2*x3^9)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
         Log[x1] + (203/(180*x1) - 10/(9*x2) + (-610*x1 - 850*x3)/
           (180*x2^2) - x2^4/(3*x1*x3^4) + (60*x1^3 - 360*x1^2*x2 + 360*x2^3)/
           (180*x3^4) + (3*x2^3)/(2*x1*x3^3) + (-240*x1^2 - 150*x1*x2 - 
            240*x2^2)/(180*x3^3) + (120*x1 - 690*x2)/(180*x3^2) - 
          (23*x2^2)/(18*x1*x3^2) - 1/(60*x3) + x1^4/(3*x2^4*x3) - 
          (3*x1^3)/(2*x2^3*x3) + (23*x1^2)/(18*x2^2*x3) - (5*x1)/(36*x2*x3) + 
          (5*x2)/(18*x1*x3) - (23*x2^2)/(18*x1^2*x3) + (3*x2^3)/(2*x1^3*x3) - 
          x2^4/(3*x1^4*x3) - (5*x3)/(36*x1*x2) + (x2*x3)/(2*x1^3) + 
          (23*x3^2)/(18*x1*x2^2) - (3*x3^3)/(2*x1*x2^3) + x3^4/(3*x1*x2^4) + 
          (490*x2 + 1540*x3)/(180*x1^2) + (1152*x1*x2^5 - 1152*x2^6)/
           (180*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (32*x1*x2^4 - 32*x2^5)/(180*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (4258*x1*x2^3 - 1362*x2^4)/
           (180*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-240*x1*x2^3 + 240*x2^4)/(180*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-1868*x1*x2^2 + 732*x2^3)/
           (180*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-717*x1*x2 + 664*x2^2)/(180*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) - (88*x1*x3)/(9*x2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-374*x1 + 985*x2 + 244*x3)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2477*x2*x3 - 664*x3^2)/(180*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (240*x1^2 + 60*x1*x3 + 240*x3^2)/(180*x2^3) + 
          (1627*x1*x2^2 - 5123*x2^3 + 3048*x1*x2*x3 + 4187*x2^2*x3 + 
            7318*x1*x3^2 - 12520*x2*x3^2 - 7024*x3^3)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (2588*x2*x3^2 - 972*x3^3)/(180*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-420*x1^3 + 360*x1^2*x3 + 
            360*x1*x3^2 - 420*x3^3)/(180*x2^4) + (360*x2^3 - 360*x2*x3^2 + 
            60*x3^3)/(180*x1^4) + (-720*x1*x3^2 + 240*x3^3)/
           (180*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (960*x1*x3^3 - 480*x3^4)/(180*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (240*x2*x3^3 - 240*x3^4)/
           (180*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-5218*x2*x3^3 + 1842*x3^4)/(180*x1*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-19260*x1*x2^4 + 3804*x2^5 + 
            37686*x1*x2^3*x3 + 97614*x2^4*x3 + 128226*x1*x2^2*x3^2 + 
            720084*x2^3*x3^2 - 8688*x1*x2*x3^3 + 466314*x2^2*x3^3 - 
            48*x1*x3^4 - 2088*x2*x3^4 - 1584*x3^5)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (-32*x2*x3^4 + 32*x3^5)/(180*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (-9072*x1*x2^6 + 9072*x2^7 + 
            248640*x1*x2^5*x3 - 63504*x2^6*x3 + 3067008*x1*x2^4*x3^2 + 
            3246768*x2^5*x3^2 + 4271232*x1*x2^3*x3^3 + 9387840*x2^4*x3^3 + 
            1596000*x1*x2^2*x3^4 + 7388304*x2^3*x3^4 + 665280*x2^2*x3^5)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (-1152*x2*x3^5 + 1152*x3^6)/(180*x1*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (84000*x1*x2^7*x3 - 
            84000*x2^8*x3 + 7096320*x1*x2^6*x3^2 - 2604000*x2^7*x3^2 + 
            32245920*x1*x2^5*x3^3 + 13228320*x2^6*x3^3 + 40407360*x1*x2^4*
             x3^4 + 35807520*x2^5*x3^4 + 19706400*x1*x2^3*x3^5 + 
            28771680*x2^4*x3^5 + 1622880*x1*x2^2*x3^6 + 551040*x2^3*x3^6 - 
            1159200*x2^2*x3^7)/(180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^5) + (887040*x1*x2^8*x3^2 - 887040*x2^9*x3^2 + 
            26167680*x1*x2^7*x3^3 - 12862080*x2^8*x3^3 + 92695680*x1*x2^6*
             x3^4 - 887040*x2^7*x3^4 + 112210560*x1*x2^5*x3^5 + 
            19514880*x2^6*x3^5 + 58988160*x1*x2^4*x3^6 + 14192640*x2^5*x3^6 + 
            7096320*x1*x2^3*x3^7 - 13749120*x2^4*x3^7 - 5322240*x2^3*x3^8)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
         Log[x2] + (-1/60*1/x1 - 1/(60*x2) + (120*x1 - 690*x3)/(180*x2^2) + 
          (120*x2 - 690*x3)/(180*x1^2) + x1^4/(3*x2*x3^4) + 
          x2^4/(3*x1*x3^4) + (-420*x1^3 + 360*x1^2*x2 + 360*x1*x2^2 - 
            420*x2^3)/(180*x3^4) - (3*x1^3)/(2*x2*x3^3) - 
          (3*x2^3)/(2*x1*x3^3) + (240*x1^2 + 60*x1*x2 + 240*x2^2)/
           (180*x3^3) + (-610*x1 - 850*x2)/(180*x3^2) + 
          (23*x1^2)/(18*x2*x3^2) + (23*x2^2)/(18*x1*x3^2) - 10/(9*x3) - 
          (5*x1)/(36*x2*x3) - (5*x2)/(36*x1*x3) + (5*x3)/(18*x1*x2) - 
          (23*x3^2)/(18*x1*x2^2) - (23*x3^2)/(18*x1^2*x2) + 
          (3*x3^3)/(2*x1*x2^3) + (3*x3^3)/(2*x1^3*x2) - x3^4/(3*x1*x2^4) - 
          x3^4/(3*x1^4*x2) + (-240*x1^2 - 150*x1*x3 - 240*x3^2)/(180*x2^3) + 
          (-240*x2^2 - 150*x2*x3 - 240*x3^2)/(180*x1^3) + 
          (960*x1*x2^3 - 480*x2^4)/(180*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (-720*x1*x2^2 + 240*x2^3)/
           (180*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
          (88*x1*x2)/(9*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
             x3^2)) + (-168*x1 + 1252*x2 + 1753*x3)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (-717*x1*x3 + 664*x3^2)/(180*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) + (-717*x2*x3 + 664*x3^2)/
           (180*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (4260*x1*x2^2 - 940*x2^3 + 870*x1*x2*x3 - 2080*x2^2*x3 - 
            951*x1*x3^2 + 13667*x2*x3^2 + x3^3)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (60*x1^3 - 360*x1^2*x3 + 360*x3^3)/(180*x2^4) + 
          (60*x2^3 - 360*x2^2*x3 + 360*x3^3)/(180*x1^4) + 
          (-1868*x1*x3^2 + 732*x3^3)/(180*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-1868*x2*x3^2 + 732*x3^3)/
           (180*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (4258*x1*x3^3 - 1362*x3^4)/(180*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (4258*x2*x3^3 - 1362*x3^4)/
           (180*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-240*x1*x3^3 + 240*x3^4)/(180*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (-240*x2*x3^3 + 240*x3^4)/
           (180*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (32*x1*x3^4 - 32*x3^5)/(180*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) + (32*x2*x3^4 - 32*x3^5)/
           (180*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (-1200*x1*x2^4 + 720*x2^5 - 9840*x1*x2^3*x3 + 2520*x2^4*x3 + 
            127074*x1*x2^2*x3^2 + 470922*x2^3*x3^2 + 36534*x1*x2*x3^3 + 
            724692*x2^2*x3^3 - 20412*x1*x3^4 + 102222*x2*x3^4 + 6108*x3^5)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (1152*x1*x3^5 - 1152*x3^6)/(180*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (1152*x2*x3^5 - 1152*x3^6)/
           (180*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (1596000*x1*x2^4*x3^2 + 665280*x2^5*x3^2 + 4271232*x1*x2^3*x3^3 + 
            7388304*x2^4*x3^3 + 3067008*x1*x2^2*x3^4 + 9387840*x2^3*x3^4 + 
            248640*x1*x2*x3^5 + 3246768*x2^2*x3^5 - 9072*x1*x3^6 - 
            63504*x2*x3^6 + 9072*x3^7)/(180*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^4) + (1622880*x1*x2^6*x3^2 - 
            1159200*x2^7*x3^2 + 19706400*x1*x2^5*x3^3 + 551040*x2^6*x3^3 + 
            40407360*x1*x2^4*x3^4 + 28771680*x2^5*x3^4 + 32245920*x1*x2^3*
             x3^5 + 35807520*x2^4*x3^5 + 7096320*x1*x2^2*x3^6 + 
            13228320*x2^3*x3^6 + 84000*x1*x2*x3^7 - 2604000*x2^2*x3^7 - 
            84000*x2*x3^8)/(180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^5) + (7096320*x1*x2^7*x3^3 - 5322240*x2^8*x3^3 + 
            58988160*x1*x2^6*x3^4 - 13749120*x2^7*x3^4 + 112210560*x1*x2^5*
             x3^5 + 14192640*x2^6*x3^5 + 92695680*x1*x2^4*x3^6 + 
            19514880*x2^5*x3^6 + 26167680*x1*x2^3*x3^7 - 887040*x2^4*x3^7 + 
            887040*x1*x2^2*x3^8 - 12862080*x2^3*x3^8 - 887040*x2^2*x3^9)/
           (180*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
         Log[x3]) + CF*FLAGnf*nf*TF*(-7/(18*x1) - 7/(18*x2) + 
        (-272*x1 - 320*x3)/(270*x2^2) + (-272*x2 - 320*x3)/(270*x1^2) + 
        (-720*x1^3 + 720*x1^2*x2 + 720*x1*x2^2 - 720*x2^3)/(270*x3^4) + 
        (-900*x1^2 + 2520*x1*x2 - 900*x2^2)/(270*x3^3) + 
        (-272*x1 - 320*x2)/(270*x3^2) - 7/(18*x3) + 
        (-900*x1^2 + 2520*x1*x3 - 900*x3^2)/(270*x2^3) + 
        (-900*x2^2 + 2520*x2*x3 - 900*x3^2)/(270*x1^3) + 
        (-1920*x1*x2^3 + 960*x2^4)/(270*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
            2*x2*x3 + x3^2)^2) + (-144*x1*x2^2 + 48*x2^3)/
         (270*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (-992*x1*x2 - 1056*x2^2)/(270*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (-34*x1 + 1194*x2 + 1242*x3)/
         (270*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (-992*x1*x3 - 1056*x3^2)/(270*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (-992*x2*x3 - 1056*x3^2)/
         (270*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (-720*x1^3 + 720*x1^2*x3 + 720*x1*x3^2 - 720*x3^3)/(270*x2^4) + 
        (-720*x2^3 + 720*x2^2*x3 + 720*x2*x3^2 - 720*x3^3)/(270*x1^4) + 
        (-144*x1*x3^2 + 48*x3^3)/(270*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)) + (-144*x2*x3^2 + 48*x3^3)/
         (270*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
        (6876*x1*x2^2 + 12668*x2^3 - 2756*x1*x2*x3 - 37792*x2^2*x3 + 
          7836*x1*x3^2 - 39712*x2*x3^2 + 10748*x3^3)/
         (270*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
        (-1920*x1*x3^3 + 960*x3^4)/(270*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
            2*x2*x3 + x3^2)^2) + (-1920*x2*x3^3 + 960*x3^4)/
         (270*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
        (26280*x1*x2^4 - 15768*x2^5 - 183312*x1*x2^3*x3 - 213624*x2^4*x3 - 
          458424*x1*x2^2*x3^2 - 1476936*x2^3*x3^2 - 183312*x1*x2*x3^3 - 
          1476936*x2^2*x3^3 + 26280*x1*x3^4 - 213624*x2*x3^4 - 15768*x3^5)/
         (270*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
        (-429408*x1*x2^5*x3 + 286272*x2^6*x3 - 4808160*x1*x2^4*x3^2 - 
          1364832*x2^5*x3^2 - 7795872*x1*x2^3*x3^3 - 8235360*x2^4*x3^3 - 
          4808160*x1*x2^2*x3^4 - 8235360*x2^3*x3^4 - 429408*x1*x2*x3^5 - 
          1364832*x2^2*x3^5 + 286272*x2*x3^6)/
         (270*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
        (-3104640*x1*x2^6*x3^2 + 2217600*x2^7*x3^2 - 19514880*x1*x2^5*x3^3 + 
          2661120*x2^6*x3^3 - 29272320*x1*x2^4*x3^4 - 4878720*x2^5*x3^4 - 
          19514880*x1*x2^3*x3^5 - 4878720*x2^4*x3^5 - 3104640*x1*x2^2*x3^6 + 
          2661120*x2^3*x3^6 + 2217600*x2^2*x3^7)/
         (270*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
        ((-8*(x1^5 - 3*x1^4*x2 + 2*x1^3*x2^2 + 2*x1^2*x2^3 - 3*x1*x2^4 + 
             x2^5))/(3*x3^5) - (8*(-6*x1^3*x2 + 12*x1^2*x2^2 - 6*x1*x2^3))/
           (3*x3^4) - (8*(-x1^3 + x1^2*x2 + x1*x2^2 - x2^3))/(3*x3^3) - 
          (8*(-4*x1*x2 - 4*x2^2))/(3*x3^2) + (32*x2)/(3*x3) + 
          (32*x3)/(3*x1) + (32*x3)/(3*x2) - (8*(-4*x1*x3 - 4*x3^2))/
           (3*x2^2) - (8*(-4*x2*x3 - 4*x3^2))/(3*x1^2) - 
          (8*(10*x1*x2^4 - 6*x2^5))/(3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^2) - (8*(-8*x1*x2^3 + 4*x2^4))/
           (3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
          (8*(-18*x1*x2^2 + 2*x2^3))/(3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) - (8*(-4*x1*x2 + 8*x2^2 + 4*x2*x3 + 4*x3^2))/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
          (8*(-x1^3 + x1^2*x3 + x1*x3^2 - x3^3))/(3*x2^3) - 
          (8*(-x2^3 + x2^2*x3 + x2*x3^2 - x3^3))/(3*x1^3) - 
          (8*(-18*x1*x3^2 + 2*x3^3))/(3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
             2*x2*x3 + x3^2)) - (8*(-18*x2*x3^2 + 2*x3^3))/
           (3*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
          (8*(-6*x1^3*x3 + 12*x1^2*x3^2 - 6*x1*x3^3))/(3*x2^4) - 
          (8*(-6*x2^3*x3 + 12*x2^2*x3^2 - 6*x2*x3^3))/(3*x1^4) - 
          (8*(-8*x1*x3^3 + 4*x3^4))/(3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) - (8*(-8*x2*x3^3 + 4*x3^4))/
           (3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
          (8*(36*x1*x2^3 - 8*x2^4 + 12*x1*x2^2*x3 - 20*x2^3*x3 + 
             10*x1*x2*x3^2 + 324*x2^2*x3^2 + 30*x1*x3^3 - 4*x2*x3^3 + 
             4*x3^4))/(3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
             2) - (8*(10*x1*x3^4 - 6*x3^5))/(3*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) - (8*(10*x2*x3^4 - 6*x3^5))/
           (3*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
          (8*(x1^5 - 3*x1^4*x3 + 2*x1^3*x3^2 + 2*x1^2*x3^3 - 3*x1*x3^4 + 
             x3^5))/(3*x2^5) - (8*(x2^5 - 3*x2^4*x3 + 2*x2^3*x3^2 + 
             2*x2^2*x3^3 - 3*x2*x3^4 + x3^5))/(3*x1^5) - 
          (8*(-12*x1*x2^5 + 8*x2^6 - 90*x1*x2^4*x3 + 22*x2^5*x3 + 
             2512*x1*x2^3*x3^2 + 7324*x2^4*x3^2 + 2512*x1*x2^2*x3^3 + 
             16116*x2^3*x3^3 - 90*x1*x2*x3^4 + 7324*x2^2*x3^4 - 12*x1*x3^5 + 
             22*x2*x3^5 + 8*x3^6))/(3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^3) - (8*(21252*x1*x2^5*x3^2 + 3864*x2^6*x3^2 + 
             80388*x1*x2^4*x3^3 + 104244*x2^5*x3^3 + 80388*x1*x2^3*x3^4 + 
             181440*x2^4*x3^4 + 21252*x1*x2^2*x3^5 + 104244*x2^3*x3^5 + 
             3864*x2^2*x3^6))/(3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^4) - (8*(15456*x1*x2^7*x3^2 - 11592*x2^8*x3^2 + 
             251664*x1*x2^6*x3^3 - 29232*x2^7*x3^3 + 683424*x1*x2^5*x3^4 + 
             355824*x2^6*x3^4 + 683424*x1*x2^4*x3^5 + 611856*x2^5*x3^5 + 
             251664*x1*x2^3*x3^6 + 355824*x2^4*x3^6 + 15456*x1*x2^2*x3^7 - 
             29232*x2^3*x3^7 - 11592*x2^2*x3^8))/
           (3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) - 
          (8*(66528*x1*x2^8*x3^3 - 51744*x2^9*x3^3 + 709632*x1*x2^7*x3^4 - 
             221760*x2^8*x3^4 + 1707552*x1*x2^6*x3^5 + 110880*x2^7*x3^5 + 
             1707552*x1*x2^5*x3^6 + 325248*x2^6*x3^6 + 709632*x1*x2^4*x3^7 + 
             110880*x2^5*x3^7 + 66528*x1*x2^3*x3^8 - 221760*x2^4*x3^8 - 
             51744*x2^3*x3^9))/(3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^6))*bs[2] + 
        ((8*(x1^4 - 2*x1^3*x2 + 2*x1*x2^3 - x2^4))/(3*x3^5) + 
          (8*(x1^3 - 5*x1^2*x2 + 5*x1*x2^2 - x2^3))/(3*x3^4))*
         bs[3, x1, x2, x3] + ((-8*(x1^3 - 5*x1^2*x3 + 5*x1*x3^2 - x3^3))/
           (3*x2^4) - (8*(x1^4 - 2*x1^3*x3 + 2*x1*x3^3 - x3^4))/(3*x2^5))*
         bs[3, x3, x1, x2] + ((-8*(x2^3 - 5*x2^2*x3 + 5*x2*x3^2 - x3^3))/
           (3*x1^4) - (8*(x2^4 - 2*x2^3*x3 + 2*x2*x3^3 - x3^4))/(3*x1^5))*
         bs[3, x3, x2, x1] + (14/(9*x1) - 14/(9*x2) + (2*(-50*x1 - 230*x3))/
           (45*x2^2) + (2*(-60*x1^3 + 60*x1*x2^2))/(45*x3^4) + 
          (2*(-90*x1^2 + 60*x1*x2 - 60*x2^2))/(45*x3^3) + 
          (2*(-50*x1 - 230*x2))/(45*x3^2) - 14/(9*x3) + (2*(50*x2 + 110*x3))/
           (45*x1^2) + (2*(-90*x1^2 + 60*x1*x3 - 60*x3^2))/(45*x2^3) + 
          (2*(288*x1*x2^5 - 288*x2^6))/(45*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (2*(8*x1*x2^4 - 8*x2^5))/
           (45*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (2*(1040*x1*x2^3 - 196*x2^4))/(45*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (2*(-60*x1*x2^3 + 60*x2^4))/
           (45*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*(-522*x1*x2^2 + 118*x2^3))/(45*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (2*(-410*x1*x2 + 135*x2^2))/
           (45*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (116*x2*x3)/(9*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
             x3^2)) + (2*(-89*x1 + 365*x2 + 305*x3))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*(90*x2^2 - 180*x2*x3 + 90*x3^2))/(45*x1^3) + 
          (2*(-410*x1*x3 + 135*x3^2))/(45*x2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (2*(-60*x1^3 + 60*x1*x3^2))/
           (45*x2^4) + (2*(877*x1*x2^2 - 1305*x2^3 + 500*x1*x2*x3 + 
             197*x2^2*x3 + 997*x1*x3^2 - 43*x2*x3^2 - 1545*x3^3))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (2*(180*x2*x3^2 - 60*x3^3))/(45*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (2*(60*x2^3 - 60*x2^2*x3 - 
             60*x2*x3^2 + 60*x3^3))/(45*x1^4) + (2*(-522*x1*x3^2 + 118*x3^3))/
           (45*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*(1040*x1*x3^3 - 196*x3^4))/(45*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (2*(-60*x1*x3^3 + 60*x3^4))/
           (45*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*(-240*x2*x3^3 + 120*x3^4))/(45*x1*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (2*(8*x1*x3^4 - 8*x3^5))/
           (45*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (2*(-4446*x1*x2^4 + 462*x2^5 + 6072*x1*x2^3*x3 + 24090*x2^4*x3 + 
             50160*x1*x2^2*x3^2 + 276684*x2^3*x3^2 + 6072*x1*x2*x3^3 + 
             276684*x2^2*x3^3 - 4446*x1*x3^4 + 24090*x2*x3^4 + 462*x3^5))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (2*(288*x1*x3^5 - 288*x3^6))/(45*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (2*(-2268*x1*x2^6 + 2268*x2^7 + 59220*x1*x2^5*x3 - 12936*x2^6*x3 + 
             1125012*x1*x2^4*x3^2 + 994392*x2^5*x3^2 + 2056656*x1*x2^3*x3^3 + 
             4204956*x2^4*x3^3 + 1125012*x1*x2^2*x3^4 + 4204956*x2^3*x3^4 + 
             59220*x1*x2*x3^5 + 994392*x2^2*x3^5 - 2268*x1*x3^6 - 
             12936*x2*x3^6 + 2268*x3^7))/(45*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (2*(21000*x1*x2^7*x3 - 21000*x2^8*x3 + 2182320*x1*x2^6*x3^2 - 
             943320*x2^7*x3^2 + 13043520*x1*x2^5*x3^3 + 3422160*x2^6*x3^3 + 
             20329680*x1*x2^4*x3^4 + 16170000*x2^5*x3^4 + 13043520*x1*x2^3*
              x3^5 + 16170000*x2^4*x3^5 + 2182320*x1*x2^2*x3^6 + 
             3422160*x2^3*x3^6 + 21000*x1*x2*x3^7 - 943320*x2^2*x3^7 - 
             21000*x2*x3^8))/(45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^5) + (2*(221760*x1*x2^8*x3^2 - 221760*x2^9*x3^2 + 
             8316000*x1*x2^7*x3^3 - 4546080*x2^8*x3^3 + 37920960*x1*x2^6*
              x3^4 - 3659040*x2^7*x3^4 + 56105280*x1*x2^5*x3^5 + 
             8426880*x2^6*x3^5 + 37920960*x1*x2^4*x3^6 + 8426880*x2^5*x3^6 + 
             8316000*x1*x2^3*x3^7 - 3659040*x2^4*x3^7 + 221760*x1*x2^2*x3^8 - 
             4546080*x2^3*x3^8 - 221760*x2^2*x3^9))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
         Log[x1] + (-14/(9*x1) + 14/(9*x2) - (2*(-50*x1 - 110*x3))/
           (45*x2^2) - (2*(-60*x1^2*x2 + 60*x2^3))/(45*x3^4) - 
          (2*(-120*x1*x2 + 30*x2^2))/(45*x3^3) + (16*x2)/(3*x3^2) - 
          (2*(50*x2 + 230*x3))/(45*x1^2) - 
          (2*(-90*x1^2 + 180*x1*x3 - 90*x3^2))/(45*x2^3) - 
          (2*(288*x1*x2^5 - 288*x2^6))/(45*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) - (2*(8*x1*x2^4 - 8*x2^5))/
           (45*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
          (2*(800*x1*x2^3 - 76*x2^4))/(45*x3*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) - (2*(-60*x1*x2^3 + 60*x2^4))/
           (45*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
          (2*(-342*x1*x2^2 + 58*x2^3))/(45*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) - (2*(-120*x1*x2 + 135*x2^2))/
           (45*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (116*x1*x3)/(9*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
             x3^2)) - (2*(-62*x1 + 172*x2 + 33*x3))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
          (2*(410*x2*x3 - 135*x3^2))/(45*x1*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) - (2*(90*x2^2 - 60*x2*x3 + 60*x3^2))/
           (45*x1^3) - (2*(60*x2^3 - 60*x2*x3^2))/(45*x1^4) - 
          (2*(217*x1*x2^2 - 1205*x2^3 + 390*x1*x2*x3 + 657*x2^2*x3 + 
             1160*x1*x3^2 - 2012*x2*x3^2 - 1092*x3^3))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
          (2*(522*x2*x3^2 - 118*x3^3))/(45*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) - (2*(-60*x1^3 + 60*x1^2*x3 + 
             60*x1*x3^2 - 60*x3^3))/(45*x2^4) - (2*(-180*x1*x3^2 + 60*x3^3))/
           (45*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
          (2*(240*x1*x3^3 - 120*x3^4))/(45*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) - (2*(60*x2*x3^3 - 60*x3^4))/
           (45*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
          (2*(-1040*x2*x3^3 + 196*x3^4))/(45*x1*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
          (2*(-4146*x1*x2^4 + 282*x2^5 + 7872*x1*x2^3*x3 + 23790*x2^4*x3 + 
             25224*x1*x2^2*x3^2 + 164196*x2^3*x3^2 - 1512*x1*x2*x3^3 + 
             111336*x2^2*x3^3 - 12*x1*x3^4 - 852*x2*x3^4 - 396*x3^5))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) - 
          (2*(-8*x2*x3^4 + 8*x3^5))/(45*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
          (2*(-2268*x1*x2^6 + 2268*x2^7 + 59220*x1*x2^5*x3 - 12936*x2^6*x3 + 
             738612*x1*x2^4*x3^2 + 820512*x2^5*x3^2 + 1028328*x1*x2^3*x3^3 + 
             2350740*x2^4*x3^3 + 386400*x1*x2^2*x3^4 + 1854216*x2^3*x3^4 + 
             173880*x2^2*x3^5))/(45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
              2*x2*x3 + x3^2)^4) - (2*(-288*x2*x3^5 + 288*x3^6))/
           (45*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) - 
          (2*(21000*x1*x2^7*x3 - 21000*x2^8*x3 + 1776600*x1*x2^6*x3^2 - 
             653520*x2^7*x3^2 + 8101800*x1*x2^5*x3^3 + 3294480*x2^6*x3^3 + 
             10164840*x1*x2^4*x3^4 + 8974560*x2^5*x3^4 + 4941720*x1*x2^3*
              x3^5 + 7195440*x2^4*x3^5 + 405720*x1*x2^2*x3^6 + 
             127680*x2^3*x3^6 - 289800*x2^2*x3^7))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) - 
          (2*(221760*x1*x2^8*x3^2 - 221760*x2^9*x3^2 + 6541920*x1*x2^7*x3^3 - 
             3215520*x2^8*x3^3 + 23173920*x1*x2^6*x3^4 - 221760*x2^7*x3^4 + 
             28052640*x1*x2^5*x3^5 + 4878720*x2^6*x3^5 + 14747040*x1*x2^4*
              x3^6 + 3548160*x2^5*x3^6 + 1774080*x1*x2^3*x3^7 - 
             3437280*x2^4*x3^7 - 1330560*x2^3*x3^8))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
         Log[x2] + ((2*(60*x1^3 - 60*x1^2*x2 - 60*x1*x2^2 + 60*x2^3))/
           (45*x3^4) + (2*(90*x1^2 - 180*x1*x2 + 90*x2^2))/(45*x3^3) + 
          (2*(50*x1 + 110*x2))/(45*x3^2) + 14/(9*x3) + (16*x3)/(3*x1^2) + 
          (16*x3)/(3*x2^2) + (2*(120*x1*x3 - 30*x3^2))/(45*x2^3) + 
          (2*(120*x2*x3 - 30*x3^2))/(45*x1^3) + (2*(-240*x1*x2^3 + 120*x2^4))/
           (45*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (2*(27*x1 - 193*x2 - 272*x3))/(45*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (2*(180*x1*x2^2 - 60*x2^3))/
           (45*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (116*x1*x2)/(9*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
             x3^2)) + (2*(120*x1*x3 - 135*x3^2))/(45*x2*(x1^2 - 2*x1*x2 + 
             x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + (2*(120*x2*x3 - 135*x3^2))/
           (45*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*(60*x1^2*x3 - 60*x3^3))/(45*x2^4) + (2*(60*x2^2*x3 - 60*x3^3))/
           (45*x1^4) + (2*(342*x1*x3^2 - 58*x3^3))/(45*x2^2*
            (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*(342*x2*x3^2 - 58*x3^3))/(45*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (2*(-660*x1*x2^2 + 100*x2^3 - 
             110*x1*x2*x3 + 460*x2^2*x3 + 163*x1*x3^2 - 1969*x2*x3^2 + 
             453*x3^3))/(45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
              x3^2)^2) + (2*(60*x1*x3^3 - 60*x3^4))/
           (45*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
          (2*(60*x2*x3^3 - 60*x3^4))/(45*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 
             2*x1*x3 - 2*x2*x3 + x3^2)) + (2*(-800*x1*x3^3 + 76*x3^4))/
           (45*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (2*(-800*x2*x3^3 + 76*x3^4))/(45*x1*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (2*(300*x1*x2^4 - 180*x2^5 + 1800*x1*x2^3*x3 - 300*x2^4*x3 - 
             24936*x1*x2^2*x3^2 - 112488*x2^3*x3^2 - 7584*x1*x2*x3^3 - 
             165348*x2^2*x3^3 + 4434*x1*x3^4 - 24942*x2*x3^4 - 858*x3^5))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (2*(-8*x1*x3^4 + 8*x3^5))/(45*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^2) + (2*(-8*x2*x3^4 + 8*x3^5))/
           (45*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
          (2*(-288*x1*x3^5 + 288*x3^6))/(45*x2*(x1^2 - 2*x1*x2 + x2^2 - 
              2*x1*x3 - 2*x2*x3 + x3^2)^3) + (2*(-288*x2*x3^5 + 288*x3^6))/
           (45*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
          (2*(-386400*x1*x2^4*x3^2 - 173880*x2^5*x3^2 - 1028328*x1*x2^3*
              x3^3 - 1854216*x2^4*x3^3 - 738612*x1*x2^2*x3^4 - 
             2350740*x2^3*x3^4 - 59220*x1*x2*x3^5 - 820512*x2^2*x3^5 + 
             2268*x1*x3^6 + 12936*x2*x3^6 - 2268*x3^7))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
          (2*(-405720*x1*x2^6*x3^2 + 289800*x2^7*x3^2 - 4941720*x1*x2^5*
              x3^3 - 127680*x2^6*x3^3 - 10164840*x1*x2^4*x3^4 - 
             7195440*x2^5*x3^4 - 8101800*x1*x2^3*x3^5 - 8974560*x2^4*x3^5 - 
             1776600*x1*x2^2*x3^6 - 3294480*x2^3*x3^6 - 21000*x1*x2*x3^7 + 
             653520*x2^2*x3^7 + 21000*x2*x3^8))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
          (2*(-1774080*x1*x2^7*x3^3 + 1330560*x2^8*x3^3 - 14747040*x1*x2^6*
              x3^4 + 3437280*x2^7*x3^4 - 28052640*x1*x2^5*x3^5 - 
             3548160*x2^6*x3^5 - 23173920*x1*x2^4*x3^6 - 4878720*x2^5*x3^6 - 
             6541920*x1*x2^3*x3^7 + 221760*x2^4*x3^7 - 221760*x1*x2^2*x3^8 + 
             3215520*x2^3*x3^8 + 221760*x2^2*x3^9))/
           (45*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
         Log[x3]))
 
eeecQCDCollNLP /: eeecQCDCollNLP::usage = "The analytic epxression for \
collinear EEEC in QCD at NLP, including all partonic channels."
 
CollNLPBaseRules = {bs[1] -> Pi^2, bs[3, x1_, x2_, x3_] -> 
      (Log[x1/x3]*(Log[x1/x3] - Log[x2/x3]))/2 + PolyLog[2, 1 - x2/x1], 
     bs[2] -> (((Log[1 - z] - Log[1 - zb])*Log[z*zb])/2 + PolyLog[2, z] - 
        PolyLog[2, zb])/Sqrt[-4*x1*x3 + (x1 - x2 + x3)^2]}
 
CollNLPBaseRules /: CollNLPBaseRules::usage = "The transcendental weight-two \
function space of collinear EEEC in QCD at NLP."


==> anc/EEECequilateral <==
eeecQCDEqu = ((CA - 2*CF)*CF*FLAGid*
       ((-32*t*(-65599065 + 95157720*t^2 + 231523236*t^4 - 343694808*t^6 - 
           124678326*t^8 + 358668392*t^10 - 165711644*t^12 + 20536600*t^14 + 
           329735*t^16)*(Pi - 3*ArcTan[t]))/(8505*(-1 + t)^2*(1 + t)^2*
          (-3 + t^2)^7) - (16*(553641 + 240652*t^2 - 1242776*t^4 - 
           676788*t^6 + 303506*t^8 + 1813700*t^10 - 1202880*t^12 + 
           181860*t^14 + 2205*t^16)*Log[(1 + t^2)/4])/(35*(-1 + t)^2*
          (1 + t)^2*(-3 + t^2)^7)))/4 + 
     (CF^2*FLAGgluon*((-32*(-78382080 - 375963525*t^2 + 1630223280*t^4 - 
           2208930444*t^6 + 1592484336*t^8 - 881234862*t^10 + 
           420616912*t^12 - 116769772*t^14 + 10991120*t^16 + 433195*t^18)*
          (Pi - 3*ArcTan[t]))/(8505*(-1 + t)^2*t*(1 + t)^2*(-3 + t^2)^7) - 
        (16*(-7577259 + 21526436*t^2 - 23299672*t^4 + 14195412*t^6 - 
           7212422*t^8 + 3217900*t^10 - 927360*t^12 + 100380*t^14 + 
           3465*t^16)*Log[(1 + t^2)/4])/(35*(-1 + t)^2*(1 + t)^2*
          (-3 + t^2)^7)))/2 + (CA*CF*FLAGgluon*
       ((-8*(-191600640 + 601890345*t^2 - 1215264330*t^4 + 6298931457*t^6 - 
           16474375800*t^8 + 19702929138*t^10 - 10595367292*t^12 + 
           951601578*t^14 + 1420469896*t^16 - 509147387*t^18 + 
           30784950*t^20 + 5275445*t^22)*(Pi - 3*ArcTan[t]))/
         (8505*(-1 + t)^4*t*(1 + t)^4*(-3 + t^2)^7) - 
        (4*(17862567 - 74242330*t^2 + 134482283*t^4 - 163463672*t^6 + 
           157979838*t^8 - 101446044*t^10 + 26927838*t^12 + 4989320*t^14 - 
           3542245*t^16 + 301350*t^18 + 43575*t^20)*Log[(1 + t^2)/4])/
         (35*(-1 + t)^4*(1 + t)^4*(-3 + t^2)^7)))/2 + 
     CF*FLAGnf*nf*TF*((8*(-34836480 - 315629055*t^2 + 2142124110*t^4 - 
          2041671807*t^6 - 3202455096*t^8 + 6441472482*t^10 - 
          2450875468*t^12 - 1956329238*t^14 + 1961298184*t^16 - 
          554071427*t^18 + 31825710*t^20 + 5275445*t^22)*(Pi - 3*ArcTan[t]))/
        (8505*(-1 + t)^4*t*(1 + t)^4*(-3 + t^2)^7) + 
       (4*(-3141297 + 12394094*t^2 - 14178453*t^4 - 12477368*t^6 + 
          41621582*t^8 - 29837836*t^10 - 1074402*t^12 + 10221960*t^14 - 
          3991645*t^16 + 312270*t^18 + 43575*t^20)*Log[(1 + t^2)/4])/
        (35*(-1 + t)^4*(1 + t)^4*(-3 + t^2)^7)) + 
     ((CA - 2*CF)*CF*FLAGid*((12288*bw3*t*(-55 - 66*t^2 + 116*t^4 + 2*t^6 + 
           3*t^8))/(-3 + t^2)^7 + (32*(-14389731 - 11993994*t^2 + 
           22325715*t^4 + 18684804*t^6 - 17398269*t^8 + 3240230*t^10 + 
           75565*t^12))/(2835*(-3 + t^2)^6*(-1 + t^2)) - 
        (96*Pi*(-2435 - 3750*t^2 + 15625*t^4 - 40456*t^6 + 65098*t^8 - 
           40676*t^10 - 6294*t^12 + 18040*t^14 - 6983*t^16 + 794*t^18 + 
           13*t^20)*ArcTan[t])/((-3 + t^2)^7*(-1 + t^2)^3) + 
        (24*(-17085 - 330*t^2 + 16039*t^4 - 162168*t^6 + 388790*t^8 - 
           259580*t^10 - 72458*t^12 + 149896*t^14 - 56825*t^16 + 6454*t^18 + 
           99*t^20)*ArcTan[t]^2)/((-3 + t^2)^7*(-1 + t^2)^3) + 
        (128*(-102789 - 541647*t^2 + 337527*t^4 + 251829*t^6 + 53649*t^8 + 
           4563*t^10 - 195*t^12 + 7*t^14)*(-bw1 + bw2 - 
           ((2*Pi - 6*ArcTan[t])*Log[(Sqrt[3] + t)/(Sqrt[3] - t)])/6))/
         (81*Sqrt[3]*(-3 + t^2)^7) + (12288*Pi*t*(-5 - 30*t^2 + 36*t^4 - 
           2*t^6 + t^8)*Log[1 + t^2])/(-3 + t^2)^7 - 
        (36864*t*(-1 + t^2)*(-3 + 27*t^2 - t^4 + t^6)*(-bw1 - bw2 + 
           ((2*Pi - 6*ArcTan[t])*Log[3 - t^2])/6 + ArcTan[t]*Log[1 + t^2]))/
         (-3 + t^2)^7 + (589824*t*(-1 + t^2)*(1 + t^2)*
          (bw4 + (-4*Pi*Log[2*t] + 12*ArcTan[t]*Log[2*t] - 
             6*ArcTan[t]*Log[1 + t^2])/12))/(-3 + t^2)^7 - 
        (12*(-275 + 2280*t^2 - 7084*t^4 + 3976*t^6 + 3238*t^8 - 8*t^10 - 
           4220*t^12 + 1816*t^14 + 21*t^16)*
          (PolyLog[2, (-Sqrt[3] + t)/(-I + t)] + PolyLog[2, 
            (-Sqrt[3] + t)/(I + t)] + PolyLog[2, (Sqrt[3] + t)/(-I + t)] + 
           PolyLog[2, (Sqrt[3] + t)/(I + t)]))/((-3 + t^2)^5*(-1 + t^2)^3) + 
        (12*(-21181 + 11958*t^2 + 7847*t^4 - 170360*t^6 + 401078*t^8 - 
           263676*t^10 - 72458*t^12 + 149896*t^14 - 56825*t^16 + 6454*t^18 + 
           99*t^20)*zeta[2])/((-3 + t^2)^7*(-1 + t^2)^3)))/4 + 
     (CF^2*FLAGgluon*((32*(23367609 - 14652738*t^2 - 22718457*t^4 + 
           23078148*t^6 - 11498697*t^8 + 1803550*t^10 + 76265*t^12))/
         (2835*(-3 + t^2)^6*(-1 + t^2)) + 
        (6144*bw3*(-160 + 2647*t^2 - 5562*t^4 + 6613*t^6 - 2780*t^8 + 
           625*t^10 - 42*t^12 + 3*t^14))/(t*(-3 + t^2)^7*(1 + t^2)^2) - 
        (96*Pi*(26073 - 228748*t^2 + 878042*t^4 - 1686668*t^6 + 1835439*t^8 - 
           1163480*t^10 + 412748*t^12 - 74936*t^14 - 569*t^16 + 9700*t^18 - 
           3974*t^20 + 452*t^22 + 17*t^24)*ArcTan[t])/((-3 + t^2)^7*
          (-1 + t^2)^3*(1 + t^2)^2) + (24*(165159 - 1411692*t^2 + 
           5411694*t^4 - 10348796*t^6 + 11146825*t^8 - 6889176*t^10 + 
           2268548*t^12 - 301912*t^14 - 70871*t^16 + 87876*t^18 - 
           32786*t^20 + 3668*t^22 + 135*t^24)*ArcTan[t]^2)/
         ((-3 + t^2)^7*(-1 + t^2)^3*(1 + t^2)^2) + 
        (128*(-111537 - 682344*t^2 + 838593*t^4 + 127170*t^6 - 8559*t^8 + 
           3780*t^10 - 129*t^12 + 2*t^14)*(-bw1 + bw2 + 
           ((2*Pi - 6*ArcTan[t])*Log[(Sqrt[3] - t)/(Sqrt[3] + t)])/6))/
         (81*Sqrt[3]*(-3 + t^2)^7) + (6144*Pi*(-32 + 775*t^2 - 1916*t^4 + 
           2187*t^6 - 976*t^8 + 237*t^10 - 20*t^12 + t^14)*Log[1 + t^2])/
         (t*(-3 + t^2)^7*(1 + t^2)^2) - (18432*(-1 + t)*t*(1 + t)*
          (-391 + 981*t^2 - 470*t^4 + 186*t^6 - 19*t^8 + t^10)*
          (-bw1 - bw2 + ((2*Pi - 6*ArcTan[t])*Log[3 - t^2])/6 + 
           ArcTan[t]*Log[1 + t^2]))/((-3 + t^2)^7*(1 + t^2)^2) + 
        (1179648*(-1 + 12*t^2 - 17*t^4 + 23*t^6 - 10*t^8 + t^10)*
          (bw4 + (-4*Pi*Log[2*t] + 12*ArcTan[t]*Log[2*t] - 
             6*ArcTan[t]*Log[1 + t^2])/12))/(t*(-3 + t^2)^7*(1 + t^2)^2) - 
        (12*(-1 + t^2)^2*(969 - 4679*t^2 + 18036*t^4 - 34140*t^6 + 
           36830*t^8 - 23058*t^10 + 8836*t^12 - 3436*t^14 + 1121*t^16 + 
           33*t^18)*(PolyLog[2, (-Sqrt[3] + t)/(-I + t)] + 
           PolyLog[2, (-Sqrt[3] + t)/(I + t)] + PolyLog[2, 
            (Sqrt[3] + t)/(-I + t)] + PolyLog[2, (Sqrt[3] + t)/(I + t)]))/
         ((1 + t^2)*(3 - 4*t^2 + t^4)^5) + 
        (12*(202023 - 1628780*t^2 + 6054766*t^4 - 11499772*t^6 + 
           12371529*t^8 - 7605976*t^10 + 2461060*t^12 - 314200*t^14 - 
           70871*t^16 + 87876*t^18 - 32786*t^20 + 3668*t^22 + 135*t^24)*
          zeta[2])/((-3 + t^2)^7*(-1 + t^2)^3*(1 + t^2)^2)))/2 + 
     (CA*CF*FLAGgluon*((24576*bw3*(-20 - 423*t^2 + 681*t^4 - 930*t^6 + 
           266*t^8 - 23*t^10 + t^12))/(t*(-3 + t^2)^7*(1 + t^2)^2) + 
        (8*(-196677477 + 415400076*t^2 + 8482248*t^4 - 446621748*t^6 + 
           150426246*t^8 + 137782532*t^10 - 75054672*t^12 + 7567140*t^14 + 
           872935*t^16))/(2835*(-3 + t^2)^6*(-1 + t^2)^3) - 
        (24*Pi*(-5173 + 633862*t^2 - 3546051*t^4 + 8407340*t^6 - 
           12167013*t^8 + 12403402*t^10 - 8983259*t^12 + 4040872*t^14 - 
           595239*t^16 - 353478*t^18 + 140623*t^20 + 24172*t^22 - 
           18111*t^24 + 1462*t^26 + 207*t^28)*ArcTan[t])/
         ((-3 + t^2)^7*(-1 + t^2)^5*(1 + t^2)^2) + 
        (6*(48765 + 3552042*t^2 - 21014437*t^4 + 49842100*t^6 - 
           72250643*t^8 + 75236614*t^10 - 56244109*t^12 + 25419672*t^14 - 
           2666561*t^16 - 3305322*t^18 + 1216825*t^20 + 180852*t^22 - 
           143785*t^24 + 11642*t^26 + 1657*t^28)*ArcTan[t]^2)/
         ((-3 + t^2)^7*(-1 + t^2)^5*(1 + t^2)^2) + 
        (64*(500823 + 44469*t^2 - 2544453*t^4 + 795825*t^6 - 142155*t^8 + 
           16335*t^10 - 903*t^12 + 11*t^14)*(-bw1 + bw2 - 
           ((2*Pi - 6*ArcTan[t])*Log[(Sqrt[3] + t)/(Sqrt[3] - t)])/6))/
         (81*Sqrt[3]*(-3 + t^2)^7) + (12288*Pi*(-8 - 257*t^2 + 501*t^4 - 
           586*t^6 + 178*t^8 - 21*t^10 + t^12)*Log[1 + t^2])/
         (t*(-3 + t^2)^7*(1 + t^2)^2) - (36864*t*(-133 + 381*t^2 - 394*t^4 + 
           98*t^6 - 17*t^8 + t^10)*(-bw1 - bw2 + ((2*Pi - 6*ArcTan[t])*
             Log[3 - t^2])/6 + ArcTan[t]*Log[1 + t^2]))/
         ((-3 + t^2)^7*(1 + t^2)^2) - (294912*(2 + 31*t^2 - 30*t^4 + 48*t^6 - 
           20*t^8 + t^10)*(bw4 + (-4*Pi*Log[2*t] + 12*ArcTan[t]*Log[2*t] - 
             6*ArcTan[t]*Log[1 + t^2])/12))/(t*(-3 + t^2)^7*(1 + t^2)^2) - 
        (3*(8867 - 30859*t^2 + 44309*t^4 - 99781*t^6 + 144798*t^8 - 
           17934*t^10 - 162998*t^12 + 158774*t^14 - 40945*t^16 - 11639*t^18 + 
           4945*t^20 + 415*t^22)*(PolyLog[2, (-Sqrt[3] + t)/(-I + t)] + 
           PolyLog[2, (-Sqrt[3] + t)/(I + t)] + PolyLog[2, 
            (Sqrt[3] + t)/(-I + t)] + PolyLog[2, (Sqrt[3] + t)/(I + t)]))/
         ((1 + t^2)*(3 - 4*t^2 + t^4)^5) + 
        (3*(-8579 + 4051754*t^2 - 23111589*t^4 + 55150516*t^6 - 
           80819475*t^8 + 84100358*t^10 - 61945741*t^12 + 27516824*t^14 - 
           3018817*t^16 - 3297130*t^18 + 1216825*t^20 + 180852*t^22 - 
           143785*t^24 + 11642*t^26 + 1657*t^28)*zeta[2])/
         ((-3 + t^2)^7*(-1 + t^2)^5*(1 + t^2)^2)))/2 + 
     CF*FLAGnf*nf*TF*((-8*(-34837533 + 50927940*t^2 + 106781904*t^4 - 
          167457660*t^6 - 57642594*t^8 + 174628460*t^10 - 78741432*t^12 + 
          7645260*t^14 + 872935*t^16))/(2835*(-3 + t^2)^6*(-1 + t^2)^3) + 
       (24*Pi*(-453 - 678*t^2 - 14349*t^4 + 26744*t^6 + 1878*t^8 - 
          35044*t^10 + 22366*t^12 + 6136*t^14 - 10161*t^16 + 2330*t^18 + 
          207*t^20)*ArcTan[t])/((-3 + t^2)^5*(-1 + t^2)^5) + 
       (64*(135 - 774*t^2 + 11*t^4)*(bw1 - bw2 + 
          ((2*Pi - 6*ArcTan[t])*Log[(Sqrt[3] + t)/(Sqrt[3] - t)])/6))/
        (81*Sqrt[3]*(-3 + t^2)^2) - (3*(3093 - 14682*t^2 + 48381*t^4 - 
          54136*t^6 - 19254*t^8 + 84452*t^10 - 51326*t^12 - 10488*t^14 + 
          20033*t^16 - 4634*t^18 - 415*t^20)*
         (PolyLog[2, (-Sqrt[3] + t)/(-I + t)] + PolyLog[2, 
           (-Sqrt[3] + t)/(I + t)] + PolyLog[2, (Sqrt[3] + t)/(-I + t)] + 
          PolyLog[2, (Sqrt[3] + t)/(I + t)]))/(3 - 4*t^2 + t^4)^5 - 
       (3*(1 + t^2)*(-5811 + 16425*t^2 - 150900*t^4 + 365500*t^6 - 
          334978*t^8 + 40262*t^10 + 145260*t^12 - 97956*t^14 + 16957*t^16 + 
          1657*t^18)*(2*ArcTan[t]^2 + zeta[2]))/((-1 + t)^5*(1 + t)^5*
         (-3 + t^2)^5))
 
eeecQCDEqu /: eeecQCDEqu::usage = "The analytic epxression for Equilateral \
EEEC in QCD, including all partonic channels."
 
prefactorEqu = 1/(4*Pi*Sqrt[3*x^2 - 4*x^3])
 
prefactorEqu /: prefactorEqu::usage = 
     "The overall normalization factor for Equilateral EEEC in QCD."
 
ttox = {t -> Sqrt[3 - 4*x]}
 
ttox /: ttox::usage = "The variable replacement rule from t to x"
 
bwrep = {bw1 -> (-I/4)*(Log[(-Sqrt[3] + t)^2/((-I + t)*(I + t))]*
         Log[1 - (-Sqrt[3] + t)/(-I + t)] - 
        Log[(-Sqrt[3] + t)^2/((-I + t)*(I + t))]*
         Log[1 - (-Sqrt[3] + t)/(I + t)] + 
        2*PolyLog[2, (-Sqrt[3] + t)/(-I + t)] - 
        2*PolyLog[2, (-Sqrt[3] + t)/(I + t)]), 
     bw2 -> (-I/4)*(Log[(Sqrt[3] + t)^2/((-I + t)*(I + t))]*
         Log[1 - (Sqrt[3] + t)/(-I + t)] - 
        Log[(Sqrt[3] + t)^2/((-I + t)*(I + t))]*
         Log[1 - (Sqrt[3] + t)/(I + t)] + 
        2*PolyLog[2, (Sqrt[3] + t)/(-I + t)] - 
        2*PolyLog[2, (Sqrt[3] + t)/(I + t)]), 
     bw3 -> (-I/2)*(PolyLog[2, (-I + t)/(I + t)] - 
        PolyLog[2, (I + t)/(-I + t)]), 
     bw4 -> (-I/4)*(Log[1 - I*t]*Log[t^2] - Log[1 + I*t]*Log[t^2] - 
        2*PolyLog[2, (-I)*t] + 2*PolyLog[2, I*t]), zeta[2] -> Pi^2/6}
 
bwrep /: bwrep::usage = 
     "The replacement rule for Bloch-Wigner functions shown in Eqilateral \
EEEC."


==> anc/Numerical.wl <==
(* ::Package:: *)

Print[Style["****** Numeric EEEC at Leading Order ******",Red]]
Print["Ancillary file for three-point energy corrleator in QCD."];
Print["Tong-Zhi Yang and Xiaoyuan Zhang"];
Print["The main function: eeecNum. Type ?eeecNum for the usage."];


BeginPackage["Numerical`"]


eeecNum;
	CF;
	CA;
	TF;
	Nf;
	Id;
	Gluon;


Begin["`Private`"]


Block[{Print},eeecOneFold=Get["./EEEConefold"]];


eeecOneFold::usage = "The one-fold integral representation for EEEC in QCD after symmetryization, with the z3=[0,1] integral left.";


prefactorNum=1/(4 \[Pi] Sqrt[-x1^2+2 x1 x2-x2^2+2 x1 x3+2 x2 x3-4 x1 x2 x3-x3^2]);


prefactorNum::usage="The overall normalization factor for one-fold representation of EEEC in QCD";


firstinttot=prefactorNum*eeecOneFold;


colorrep:={CF-> 4/3,CA-> 3,TF-> 1/2,nf-> 5};


colorrep::usage="The color factor for QCD";


(* default value *)
Options[eeecNum]={WorkingPrecision-> 30,PrecisionGoal-> 10,Color-> Null,Parton-> Null};


eeecNum[xpointt_,OptionsPattern[]]:=Module[{xpoint,nintegrate,firstinttot2,colorint,output},
(* test x123 value *)
xpoint=Thread[Rule[{x1,x2,x3},xpointt]];
If[x1^2-2 x1 x2+x2^2-2 x1 x3-2 x2 x3+4 x1 x2 x3+x3^2>0/.xpoint,{Print["The x123 value is not allowed"];Break[]}];

(* nintegrate[]: local integration commands *)
nintegrate[int_]:=NIntegrate[int/.colorrep/.xpoint,{z3,0,1},WorkingPrecision->OptionValue[WorkingPrecision],PrecisionGoal->OptionValue[PrecisionGoal]];

(* compute full eeec *)
If[And[OptionValue[Color]== Null,OptionValue[Parton]== Null],output=nintegrate[firstinttot/.{FLAGnf-> 1,FLAGid-> 1,FLAGgluon-> 1}];];

(* color channels *)
firstinttot2=firstinttot/.{FLAGnf-> 1,FLAGid-> 1,FLAGgluon-> 1};
If[OptionValue[Parton]== Null,{
If[OptionValue[Color]==CF,output=nintegrate[Coefficient[firstinttot2,CF^2]];];
If[OptionValue[Color]==CA,output=nintegrate[Coefficient[firstinttot2,CF CA]];];
If[OptionValue[Color]==TF,output=nintegrate[Coefficient[firstinttot2,CF TF nf]];];
If[!MemberQ[{CF,CA,TF,Null},OptionValue[Color]],{Print[Color];Print["Unknown Color Factor."];Break[];}];
}];

(* parton channels *)
If[OptionValue[Color]==Null,{
If[OptionValue[Parton]==Nf,{
output=nintegrate[Coefficient[firstinttot,FLAGnf]];
}];
If[OptionValue[Parton]==Id,{
output=nintegrate[Coefficient[firstinttot,FLAGid]];
}];
If[OptionValue[Parton]==Gluon,{
output=nintegrate[Coefficient[firstinttot,FLAGgluon]];
}];
If[!MemberQ[{Nf,Id,Gluon,Null},OptionValue[Parton]],{Print["Unknown Parton Value."];Break[];}]
}];

(* error *)
If[And[!MemberQ[{Null},OptionValue[Color]],!MemberQ[{Null},OptionValue[Parton]]],{
Print["Please Set Correct Color Factor and Parton Value."];
Break[];
}];
output
]


eeecNum::usage="\!\(\*
StyleBox[\"Definition\",\nFontVariations->{\"Underline\"->True}]\):
eeecNum[{a1,a2,a3}] computes the full EEEC distribution \!\(\*FractionBox[\(1\), SubscriptBox[\(\[Sigma]\), \(0\)]]\)\!\(\*FractionBox[\(d\[Sigma]\), \(\*SubscriptBox[\(dx\), \(1\)] \*SubscriptBox[\(dx\), \(2\)] \*SubscriptBox[\(dx\), \(3\)]\)]\) with the configuration {x1->a1,x2->a2,x3->a3}, where \!\(\*SubscriptBox[\(x\), \(i\)]\)=\!\(\*FractionBox[\(1 - \*SubscriptBox[\(Cos\[Theta]\), \(jk\)]\), \(2\)]\).
Basically, it computes \!\(\*SuperscriptBox[SubscriptBox[\(\[Integral]\), \(0\)], \(1\)]\)dz3 firstinttot, where the constant prefactorNum is included. 
The constraint for x1, x2 and x3 is \!\(\*SuperscriptBox[\(x1\), \(2\)]\)-2 x1 x2+\!\(\*SuperscriptBox[\(x2\), \(2\)]\)-2 x1 x3-2 x2 x3+4 x1 x2 x3+\!\(\*SuperscriptBox[\(x3\), \(2\)]\)<0.

\!\(\*
StyleBox[\"Options\",\nFontVariations->{\"Underline\"->True}]\):
1. {WorkingPrecision, PrecisionGoal} is the same as in NIntegrate. The default values are 30 and 10.
2. Color-> CF/CA/TF gives the coefficient in different color structures: CF(CF \!\(\*SubscriptBox[\(EEEC\), \(CF\)]\)+CA \!\(\*SubscriptBox[\(EEEC\), \(CA\)]\)+TF nf \!\(\*SubscriptBox[\(EEEC\), \(TF\)]\)).
3. Parton-> Nf/Id/Gluon gives the result for different partonic processes: q qbar q' qbar', q qbar q qbar, q qbar gg"


End[]


EndPackage[]

